Linear Aggregation in Tree-based Estimators

Regression trees and their ensemble methods are popular methods for nonparametric regression: they combine strong predictive performance with interpretable estimators. To improve their utility for locally smooth response surfaces, we study regression trees and random forests with linear aggregation functions. We introduce a new algorithm that finds the best axis-aligned split to fit linear aggregation functions on the corresponding nodes, and we offer a quasilinear time implementation. We demonstrate the algorithm's favorable performance on real-world benchmarks and in an extensive simulation study, and we demonstrate its improved interpretability using a large get-out-the-vote experiment. We provide an open-source software package that implements several tree-based estimators with linear aggregation functions.

==> figures/000_Simulation_Setup/021_artificial-LM-Small/generate_LM_Small.R <==
# Plotting code given RDS file containing estimate data for artificial-LM-Small
plot_name <- "artificial-LM-Small"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 8)


==> figures/000_Simulation_Setup/022_artificial-LM-Medium/generate_LM_Medium.R <==
# Plotting code given RDS file containing estimate data for artificial-LM-Medium
plot_name <- "artificial-LM-Medium"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 8)


==> figures/000_Simulation_Setup/023_artificial-LM-Large/generate_LM_Large.R <==
# Plotting code given RDS file containing estimate data for artificial-LM-Large
plot_name <- "artificial-LM-Large"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 8)


==> figures/000_Simulation_Setup/024_Bike-LM-RF-spiky/generate_Bike_spiky.R <==
# Plotting code given RDS file containing estimate data for Bike-LM-RF-spiky
plot_name <- "Bike-LM-RF-spiky"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 8)


==> figures/000_Simulation_Setup/025_Bike-LM-RF-smooth/generate_Bike_smooth.R <==
# Plotting code given RDS file containing estimate data for Bike-LM-RF-smooth
plot_name <- "Bike-LM-RF-smooth"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 8)


==> figures/000_Simulation_Setup/026_artificial-semilinear_1/generate_artificial_semilinear_1.R <==
# Plotting code given RDS file containing estimate data for artificial-semilinear_1
plot_name <- "artificial-semilinear_1"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 8)


==> figures/000_Simulation_Setup/027_artificial-semilinear_2/generate_artificial_semilinear_2.R <==
# Plotting code given RDS file containing estimate data for artificial-semilinear_2
plot_name <- "artificial-semilinear_2"

plot <- readRDS(file = paste0(plot_name,".rds")) %>%
  ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
  geom_line() +
  scale_y_log10() +
  theme_bw() +
  geom_text(aes(label = estimator_name))

ggsave(plot, file = paste0("figures/", plot_name, ".pdf"), width = 10, height = 6)


==> figures/000_Simulation_Setup/1-generateData.R <==
library(forestry)
library(MASS)


datasets_grid <- list()

# Boston data sets -------------------------------------------------------------
# n = 506, p = 13
# Generate several simulated datasets to run estimators on
# set.seed(56280222)
# x <- Boston[,-14]
# y <- Boston[,14]
# n_boston <- nrow(Boston)
# 
# test_id <- sort(sample(n_boston, size = n_boston/2))
# train_id <- (1:n_boston)[!(1:n_boston) %in% test_id]
#
# #   Model 1: LM-RF Hybrid with big leaves and high penalty
# ridge <- forestry(x = x, y = y, nodesizeStrictSpl = 25, ridgeRF = TRUE,
#                   overfitPenalty = 1.5)
# imputed_y <- predict(ridge, x) + rnorm(nrow(x), sd = 2)
# 
# ridge_simulated_data <- data.frame(x, y = imputed_y)
# 
# datasets_grid[["Boston-LM-RF-smooth"]] <- list(
#   "train" = ridge_simulated_data[train_id, ],
#   "test" = ridge_simulated_data[test_id, ])
# 
# #   Model 2: LM-RF Hybrid small leaves and low penalty
# ridge <- forestry(x = x, y = y, nodesizeStrictSpl = 5, ridgeRF = TRUE,
#                   overfitPenalty = 0.3)
# imputed_y <- predict(ridge, x) + rnorm(nrow(x), sd = 2)
# 
# ridge_simulated_data <- data.frame(x, y = imputed_y)
# 
# datasets_grid[["Boston-LM-RF-spiky"]] <- list(
#   "train" = ridge_simulated_data[train_id, ],
#   "test" = ridge_simulated_data[test_id, ])
# 
# 
# #   Model 3: Linear Model
# limod <- lm(y ~ ., data = x)
# imputed_y <- predict(limod, x) + rnorm(nrow(x), sd = 1)
# 
# limod_simulated_data <- data.frame(x, y = imputed_y)
# 
# datasets_grid[["Boston-LM"]] <- list(
#   "train" = limod_simulated_data[train_id, ],
#   "test" = limod_simulated_data[test_id, ])
# 
# #   Model 4: RF
# rf <- forestry(x = x, y = y)
# 
# imputed_y <- predict(rf, x) + rnorm(nrow(x), sd = 1)
# 
# rf_simulated_data <- data.frame(x, y = imputed_y)
# 
# datasets_grid[["Boston-RF"]] <- list(
#   "train" = rf_simulated_data[train_id, ],
#   "test" = rf_simulated_data[test_id, ]) 

#   Model 5: Large LM-RF Hybrid with big leaves and high penalty 
bike <- read.csv("replicationCode/bike.csv", header = TRUE)
bike <- bike[1:8200,-17]

bike_x <- bike[,c(-1, -2, -16)]
bike_y <- bike[,16]
n_bike <- nrow(bike_x)

test_id <- sort(sample(n_bike, size = n_bike/2))
train_id <- (1:n_bike)[!(1:n_bike) %in% test_id]

ridge <- forestry(x = bike_x, y = bike_y, nodesizeStrictSpl = 25, ridgeRF = TRUE, 
                  overfitPenalty = 1.5)


imputed_y <- predict(ridge, bike_x) + rnorm(nrow(bike_x), sd = 10)

ridge_simulated_data <- data.frame(bike_x, y = imputed_y)

datasets_grid[["Bike-LM-RF-smooth"]] <- list(
  "train" = ridge_simulated_data[train_id, ], 
  "test" = ridge_simulated_data[test_id, ])

#   Model 6: Large LM-RF Hybrid small leaves and low penalty
ridge <- forestry(x = bike_x, y = bike_y, nodesizeStrictSpl = 5, ridgeRF = TRUE, 
                  overfitPenalty = .5)


imputed_y <- predict(ridge, bike_x) + rnorm(nrow(bike_x), sd = 15)

ridge_simulated_data <- data.frame(bike_x, y = imputed_y)

datasets_grid[["Bike-LM-RF-spiky"]] <- list(
  "train" = ridge_simulated_data[train_id, ], 
  "test" = ridge_simulated_data[test_id, ])


# Artificially created data sets -----------------------------------------------
set.seed(776291)
n_train <- 5000
n_test <- 5000
n <- n_train + n_test

p <- 5
nonlinear.feats <- 3

b <- matrix(runif(p,-1, 1), nrow = p, ncol = 1)
b[sample(1:p, nonlinear.feats),] = 0

x <- matrix(rnorm(p * n), nrow = n, ncol = p)

y <- x %*% b + rnorm(n, sd = 2)
x <- as.data.frame(x)
lm_artificial_ds <- cbind(x, y)

datasets_grid[["artificial-LM-Small"]] <- list(
  "train" = lm_artificial_ds[1:n_train, ], 
  "test" = lm_artificial_ds[(n_train + 1):(n_train + n_test), ])

p <- 10
nonlinear.feats <- 5

b <- matrix(runif(p,-1, 1), nrow = p, ncol = 1)
b[sample(1:p, nonlinear.feats),] = 0

x <- matrix(rnorm(p * n), nrow = n, ncol = p)

y <- x %*% b + rnorm(n, sd = 2)
x <- as.data.frame(x)
lm_artificial_ds <- cbind(x, y)

datasets_grid[["artificial-LM-Medium"]] <- list(
  "train" = lm_artificial_ds[1:n_train, ], 
  "test" = lm_artificial_ds[(n_train + 1):(n_train + n_test), ])

p <- 15
nonlinear.feats <- 8

b <- matrix(runif(p,-1, 1), nrow = p, ncol = 1)
b[sample(1:p, nonlinear.feats),] = 0

x <- matrix(rnorm(p * n), nrow = n, ncol = p)

y <- x %*% b + rnorm(n, sd = 2)
x <- as.data.frame(x)
lm_artificial_ds <- cbind(x, y)

datasets_grid[["artificial-LM-Large"]] <- list(
  "train" = lm_artificial_ds[1:n_train, ], 
  "test" = lm_artificial_ds[(n_train + 1):(n_train + n_test), ])

x <- matrix(runif(5 * n), nrow = n, ncol = 5)
x <- as.data.frame(x)
y <- 10*sin(pi*x[,1]*x[,2]) + 20*(x[,3] - .5)^2 + 10*x[,4] + 5*x[,5] + rnorm(n, sd = 10)
semilinear_1 <- cbind(x, y)

datasets_grid[["artificial-semilinear_1"]] <- list(
  "train" = semilinear_1[1:n_train, ], 
  "test" = semilinear_1[(n_train + 1):(n_train + n_test), ])

x <- matrix(runif(3 * n), nrow = n, ncol = 3)
x <- as.data.frame(x)
y <- 10*x[,1] + 5*(x[,2])^2 + (x[,3])^3 + rnorm(n, sd = 5)
semilinear_2 <- cbind(x, y)

datasets_grid[["artificial-semilinear_2"]] <- list(
  "train" = semilinear_2[1:n_train, ], 
  "test" = semilinear_2[(n_train + 1):(n_train + n_test), ])


str(datasets_grid)


==> figures/000_Simulation_Setup/2-generateEstimators.R <==
library(forestry)
library(ranger)
library(glmnet)
library(grf)
library(Cubist)
library(ggplot2)
library(caret)

# Define all estimators:

estimator_grid <- list(
  "caretRidgeRF" = function(Xobs, Yobs, tune_length = 50, cv_fold = 8) {
    
    create_random_node_sizes <- function(nobs, len) {
      # Function creates random node sizes
      potential_sample_space <- c(1:20, round(exp((1:20) / 4) / exp(5) * nobs / 4))
      potential_sample_space <- unique(potential_sample_space)
      
      potential_sample_space <- potential_sample_space[
        potential_sample_space != 0 & potential_sample_space < nobs]
      
      if (length(potential_sample_space) < 1) {
        stop(paste0("It seems like there are not enough samples to generate ",
                    "nodesizes. It looks like the samples size is ", nobs, "."))
      }
      return(sample(potential_sample_space, size = len, replace = TRUE))
    }
    
    ridgeRF <- list(type = "Regression",
                    library = "forestry",
                    loop = NULL,
                    parameters = data.frame(
                      parameter = c("mtry", "nodesizeStrictSpl", "overfitPenalty"),
                      class = rep("numeric", 3),
                      label = c("mtry", "nodesizeStrictSpl", "overfitPenalty")),
                    grid = function(x, y, len = NULL, search = "random") {
                      ## Define ranges for the parameters and
                      ## generate random values for them
                      
                      paramGrid <- data.frame(mtry = sample(1:ncol(x), size = len, replace = TRUE),
                                              nodesizeStrictSpl = create_random_node_sizes(nobs = nrow(x),
                                                                                           len = len),
                                              # Might want to pass specific range/distribution for lambdas
                                              overfitPenalty = exp(runif(len,
                                                                         min = log(.1),
                                                                         max = log(10)))
                      )
                      return(paramGrid)
                    },
                    fit = function(x, y, wts, param, lev = NULL, last, weights, classProbs) {
                      forestry(x = x,
                               y = y,
                               ridgeRF = TRUE,
                               nodesizeSpl = 1,
                               nodesizeAvg = 1,
                               nodesizeStrictAvg = 1,
                               nodesizeStrictSpl = param$nodesizeStrictSpl,
                               mtry = param$mtry,
                               overfitPenalty = param$overfitPenalty,
                               saveable = FALSE)
                    },
                    predict = function(modelFit, newdata, preProc = NULL, submodels = NULL) {
                      predict(modelFit, newdata)
                    },
                    prob= NULL)
    
    fitControl <- trainControl(method = "repeatedcv",
                               ## 8-fold CV
                               number = cv_fold,
                               ## repeated 5 times
                               repeats = 10,
                               adaptive = list(min = 5, alpha = 0.05,
                                               method = "gls", complete = TRUE))
    
    random_rf <- train(Yobs ~.,
                       data = cbind(Xobs, Yobs),
                       method = ridgeRF,
                       metric = "RMSE",
                       tuneLength = tune_length,
                       trControl = fitControl)
    
    return(list("random_rf" = random_rf$finalModel))
  },
  
  "forestry" = function(Xobs, Yobs)
    forestry(Xobs, Yobs),
  
  "ranger" = function(Xobs, Yobs, tune_length = 50, cv_fold = 8) {
    fitControl <- trainControl(method = "repeatedcv",
                               ## 5-fold CV
                               number = cv_fold,
                               ## repeated 5 times
                               repeats = 10,
                               adaptive = list(min = 5, alpha = 0.05,
                                               method = "gls", complete = TRUE))
    
    create_random_node_sizes <- function(nobs, len) {
      # Function creates random node sizes
      potential_sample_space <- c(1:20, round(exp((1:20) / 4) / exp(5) * nobs / 4))
      potential_sample_space <- unique(potential_sample_space)
      
      potential_sample_space <- potential_sample_space[
        potential_sample_space != 0 & potential_sample_space < nobs]
      
      if (length(potential_sample_space) < 1) {
        stop(paste0("It seems like there are not enough samples to generate ",
                    "nodesizes. It looks like the samples size is ", nobs, "."))
      }
      return(sample(potential_sample_space, size = len, replace = TRUE))
    }
    
    grid <- function(x, y, len) {
      paramGrid <- data.frame(mtry = sample(1:ncol(x), size = len, replace = TRUE),
                              splitrule = "variance",
                              min.node.size = create_random_node_sizes(nobs = nrow(x),
                                                                       len = len))
      return(paramGrid)
    }
    
    ranger_grid <- grid(Xobs, Yobs, tune_length)
    
    tuned_ranger <- train(Yobs ~.,
                          data = cbind(Xobs, Yobs),
                          method = 'ranger',
                          metric = "RMSE",
                          tuneLength = length,
                          trControl = fitControl,
                          tuneGrid = ranger_grid)
    
    return(tuned_ranger$finalModel)
  },
  
  
  
  "glmnet" = function(Xobs, Yobs)
    glmnet(x = data.matrix(Xobs), y = Yobs),
  
  
  "local_RF" = function(Xobs, Yobs)
    local_linear_forest(X = Xobs, Y = Yobs, num.trees = 500),
  
  
  "cubist" = function(Xobs, Yobs)
    cubist(x = Xobs, y = Yobs)
)


predictor_grid <- list(
  "caretRidgeRF" = function(estimator, feat) {
    return(predict(estimator, feat))
  },
  
  
  "forestry" = function(estimator, feat) {
    return(predict(estimator, feat))
  },
  
  
  "ranger" = function(estimator, feat) {
    return(predict(estimator, feat)$predictions)
  },
  
  
  "glmnet" = function(estimator, feat) {
    feat <- data.matrix(feat)
    l <- estimator$lambda[estimator$lambda == min(estimator$lambda)]
    return(predict(estimator, s = l, newx = feat))
  },
  
  
  "local_RF" = function(estimator, feat) {
    return(predict(estimator, newdata = feat)$predictions)
  },
  
  
  "cubist" = function(estimator, feat) {
    return(predict(estimator, feat))
  }
  
)

==> figures/000_Simulation_Setup/3-caretRidgeEval.R <==
if (dir.exists("~/Dropbox/ridgeEvaluation/")) {
  setwd("~/Dropbox/ridgeEvaluation/")
} else if (dir.exists("~/ridgeEvaluationCode/")) {
  setwd("~/ridgeEvaluationCode/")
} else if (dir.exists("~/ridgeEvaluation/")) {
  setwd("~/ridgeEvaluation/")
} else if (dir.exists("/accounts/projects/sekhon/theo_s/gdrive/ridgeEvaluation")) {
  setwd("/accounts/projects/sekhon/theo_s/gdrive/ridgeEvaluation")
} else {
  stop("wd was not set correctly")
}

# install most up to date version of forestry
devtools::install_github("soerenkuenzel/forestry")

library(forestry)
library(ranger)
library(glmnet)
library(grf)
library(tidyverse)
library(reshape)
library(Cubist)
library(caret)
library(rBayesianOptimization)

data_folder_name <- "replicationCode/estimates/"
dir.create(data_folder_name, showWarnings = FALSE)

source("replicationCode/1.5-generateLimitedData.R")
source("replicationCode/2-generateEstimators.R")

set.seed(634801)

# Loop through data sets -------------------------------------------------------

# Validate Lambda selection
# Cycle through matrix of estimators/datasets_grid
# Output results as .csv

# Set fraction of data set aside for training + several sample sizes used
samplesize_grid <- 4 * 2^(5)

# Loop through all datset, estimator combination
for (sampsize in samplesize_grid) {
  for (dataset_i in 1:length(datasets_grid)) {
    # sampsize = 128; dataset_i = 1
    data_name <- names(datasets_grid)[dataset_i]
    
    if (sampsize > nrow(datasets_grid[[dataset_i]][["train"]])) {
      next
    }
    
    print(paste("Dataset =", data_name, 
                "and smpsize =", sampsize))
    
    data_train <- datasets_grid[[dataset_i]][["train"]][1:sampsize,]
    data_test <- datasets_grid[[dataset_i]][["test"]]
    
    Xtrain <- data_train[, -ncol(data_train)]
    Xtest <- data_test[, -ncol(data_test)]
    
    Ytrain <- data_train[, ncol(data_train)]
    Ytest <- data_test[, ncol(data_test)]
    
    for (estimator_i in 1:length(estimator_grid)) {
      # estimator_i = 1
      print(paste("Estimator = ", estimator_i))
      
      estimate_i <- NULL
      
      estimator <- estimator_grid[[estimator_i]]
      estimator_name <- names(estimator_grid)[estimator_i]
      predictor <- predictor_grid[[estimator_name]]
      
      filename <-
        paste0(data_folder_name, estimator_name,"-", data_name,"-",sampsize, 
               ".csv")
      
      if (substr(estimator_name, 1, 5) == "caret") {
        filenamer <-
          paste0(data_folder_name,"random", estimator_name,"-", data_name,"-",sampsize, 
                 ".csv")
      }
      
      # if (file.exists(filename) || file.exists(filenamer) || file.exists(filenameb) ) {
      #   print("File already exists. Running next file!")
      #   next()
      # }
      
      random_params <-
        paste0(data_folder_name, estimator_name,"-", data_name,"-",sampsize,"-",
               "random",".csv")
      
      training_time <- prediction_time <- NA
      estimate_i <-
        tryCatch( {
          #If ridge RF, use version tuned with caret and save final parameters
          
          training_time_start <- Sys.time()
          if (substr(estimator_name, 1, 5) == "caret") {
            E <- estimator(Xobs = as.data.frame(Xtrain),
                           Yobs = Ytrain)
            
            Er <- E["random_rf"]
            write.table(data.frame(mtry = Er[[1]]@mtry,
                                   nodesizeStrictSpl = Er[[1]]@nodesizeStrictSpl,
                                   overfitPenalty = Er[[1]]@overfitPenalty), 
                        file = random_params,
                        row.names = FALSE,
                        sep = ",")

          } else if (substr(estimator_name, 1, 6) == "ranger") {
            E <- estimator(Xobs = as.data.frame(Xtrain),
                           Yobs = Ytrain)
            
            Er <- E["tuned_ranger"]
            
          } else {
            E <- estimator(Xobs = as.data.frame(Xtrain),
                           Yobs = Ytrain)
          }
          
          training_time <- as.numeric(difftime(Sys.time(),
                                               training_time_start,
                                               tz,
                                               units = "mins"))
          
          prediction_time_start <- Sys.time()
          
          if (substr(estimator_name, 1, 5) == "caret") {
            predr <- predictor(Er, Xtest)
            
            
            prediction_time <- as.numeric(difftime(Sys.time(),
                                                   prediction_time_start,
                                                   tz,
                                                   units = "mins"))
            list("random" = predr)
          } else {
            pdts <- predictor(E, Xtest)
            prediction_time <- as.numeric(difftime(Sys.time(),
                                                   prediction_time_start,
                                                   tz,
                                                   units = "mins"))
            pdts
          }
        },
        error = function(err) {
          print(err)
          warning(paste("Error when running", estimator_name))
          return(NA)
        })
      
      if (substr(estimator_name, 1, 5) == "caret") {
        for (tune in c("random")) {
          estimate_ir <- data.frame(paste(tune, estimator_name, sep = ""), 
                                    data_name,
                                    sampsize,
                                    y_estimate = estimate_i[tune],
                                    y_true = Ytest,
                                    training_time,
                                    prediction_time)
          filename <- paste0(data_folder_name,tune,estimator_name,"-", data_name,"-",sampsize, ".csv")
          
          col.names <- !file.exists(filename)
          
          write.table(
            estimate_ir,
            file = filename,
            col.names = c("estimator_name","data_name","sampsize","y_estimate","y_true","training_time","prediction_time"),
            row.names = FALSE,
            sep = ","
          )
        }
        
      } else {
        estimate_i <- data.frame(estimator_name, 
                                 data_name,
                                 sampsize,
                                 y_estimate = as.numeric(estimate_i),
                                 y_true = Ytest,
                                 training_time,
                                 prediction_time)
        filename <- paste0(data_folder_name, estimator_name,"-", data_name,"-",sampsize, ".csv")
        
        col.names <- !file.exists(filename)
        
        write.table(
          estimate_i,
          file = filename,
          col.names = col.names,
          row.names = FALSE,
          sep = ","
        )
      }
    }
  }
}


==> figures/000_Simulation_Setup/4-save_results.R <==
library(forestry)
library(ranger)
library(glmnet)
library(grf)
library(ggplot2)
library(tidyverse)
library(reshape)

if (dir.exists("~/Dropbox/ridgeEvaluation/")) {
  setwd("~/Dropbox/ridgeEvaluation/")
} else if (dir.exists("~/ridgeEvaluationCode/")) {
  setwd("~/ridgeEvaluationCode/")
} else if (dir.exists("~/ridgeEvaluation/")) {
  setwd("~/ridgeEvaluation/")
} else {
  stop("wd was not set correctly")
}

# Read in Files ----------------------------------------------------------------
dta_folder <- "replicationCode/estimates/"
file_grid <- dir(dta_folder)

full_data <- data.frame()
for (file in file_grid) {
  # file = file_grid[1]
  print(file)
  full_data <- rbind(full_data, 
                     read.csv(paste0(dta_folder, file)))
  
}
full_data <- full_data %>% tbl_df() %>%
  mutate(estimator_name = as.character(estimator_name),
         estimator_name = ifelse(estimator_name == "cubist", "tuned_cubist", estimator_name), 
         estimator_name = ifelse(estimator_name == "forestry", "untuned_forestry", estimator_name), 
         estimator_name = ifelse(estimator_name == "glmnet", "tuned_glmnet", estimator_name), 
         estimator_name = ifelse(estimator_name == "glmnet_1", "tuned_glmnet_1", estimator_name), 
         estimator_name = ifelse(estimator_name == "glmnet_2", "tuned_glmnet_2", estimator_name), 
         estimator_name = ifelse(estimator_name == "glmnet_3", "tuned_glmnet_3", estimator_name), 
         estimator_name = ifelse(estimator_name == "randomcaretRidgeRF", "tuned_RidgeRF", estimator_name), 
         estimator_name = ifelse(estimator_name == "ranger", "tuned_ranger", estimator_name), 
         estimator_name = ifelse(estimator_name == "ranger_1", "tuned_ranger_1", estimator_name), 
         estimator_name = ifelse(estimator_name == "ranger_2", "tuned_ranger_2", estimator_name), 
         estimator_name = ifelse(estimator_name == "ranger_3", "tuned_ranger_3", estimator_name), 
         estimator_name = ifelse(estimator_name == "ridge_1", "tuned_ridge_1", estimator_name), 
         estimator_name = ifelse(estimator_name == "ridge_2", "tuned_ridge_2", estimator_name), 
         estimator_name = ifelse(estimator_name == "ridge_3", "tuned_ridge_3", estimator_name), 
         estimator_name = ifelse(estimator_name == "ridge_4", "tuned_ridge_4", estimator_name), 
         estimator_name = ifelse(estimator_name == "ridge_5", "tuned_ridge_5", estimator_name), 
         estimator_name = ifelse(estimator_name == "local_RF", "tuned_local_RF", estimator_name)) 

for (ds_name in as.character(unique(full_data$data_name))) {
  # ds_name = as.character(unique(full_data$data_name))[1]
  print(ds_name)
  full_data %>% 
    filter(data_name == ds_name) %>%
    group_by(estimator_name, sampsize) %>%
    summarize(MSE = mean((y_estimate - y_true) ^ 2)) %>%
    ggplot(aes(x = sampsize, y = MSE, color = estimator_name)) +
    geom_line() +
    # scale_y_log10() +
    theme_bw() +
    geom_text(aes(label = estimator_name)) + 
    ggtitle(ds_name)
  
  ggsave(file = paste0("figures/", ds_name, ".pdf"), width = 10, height = 8)
  
}


==> figures/000_Simulation_Setup/5-generate_figures.R <==
library(tidyverse)
library(ggrepel)

set.seed(123425412)
setwd("~/Dropbox/RidgeForestry_paper/figures/000_Simulation_Setup/")

dta <- rbind(
  data.frame(setup = "LM_small", 
             readRDS("021_artificial-LM-Small/artificial-LM-Small.rds")),
  data.frame(setup = "LM-Mediu", 
             readRDS("Exp1a_artificial-LM-Medium/artificial-LM-Medium.rds")),
  data.frame(setup = "LM-Large", 
             readRDS("023_artificial-LM-Large/artificial-LM-Large.rds")),
  data.frame(setup = "LM-RF-spiky", 
             readRDS("024_Bike-LM-RF-spiky/Bike-LM-RF-spiky.rds")),
  data.frame(setup = "LM-RF-smooth", 
             readRDS("025_Bike-LM-RF-smooth/Bike-LM-RF-smooth.rds")),
  data.frame(setup = "artificial-semilinear_", 
             readRDS("026_artificial-semilinear_1/artificial-semilinear_1.rds")),
  data.frame(setup = "artificial-semilinear_2", 
             readRDS("027_artificial-semilinear_2/artificial-semilinear_2.rds"))) %>% 
  as.data.frame() %>%
  rename(Estimator = estimator_name) 

dta <-
  dta %>% filter(!(dta$setup == "LM-RF-smooth" & dta$MSE > 30000) &
                   !(dta$setup == "LM-Mediu" & dta$MSE > 6))


dta_last <- dta %>% filter(sampsize == 4096)

dta %>%
  # filter(setup == "LM_small") %>%
  ggplot(aes(x = sampsize, y = MSE, color = Estimator)) +
  geom_point() +
  geom_line() +
  facet_wrap(.~setup, scales = "free_y", ncol = 2) +
  theme_bw() +
  theme(legend.position = "none") +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator), 
                   data = dta_last, xlim = c(4000, 6000), point.padding = 0.1, 
                  label.r = .5, force = 1) + 
  xlim(c(0, 6000))


ggsave("combined_MSE_plots.pdf", width = 10, height = 20)
  # geom_label_repel(aes(label = Estimator),
  #                  box.padding   = 0.35, 
  #                  point.padding = 0.5,
  #                  segment.color = 'grey50')
  
  
# Separete Figures -------------------------------------------------------------

# General settings:
color_code <- c("RidgeRF" = "blue", 
                "Cubist" = 2, 
                "glmnet" = 3, 
                "localRF" = 8, 
                "ranger" = 5, 
                "untunRF" = 6)

linetype_code <- c("RidgeRF" = "dotdash", 
                   "Cubist" = "dotdash", 
                   "glmnet" = "solid", 
                   "localRF" = "dotdash", 
                   "ranger" = "dashed", 
                   "untunRF" = "dashed")


# Experiment 1a: ---------------------------------------------------------------

dtt <- readRDS("Exp1a_artificial-LM-Medium/artificial-LM-Medium.rds") %>%
  rename(Estimator = estimator_name) 

dtt$Estimator[dtt$Estimator == "caretRidgeRF"] <- "RidgeRF"
dtt$Estimator[dtt$Estimator == "tuned_cubist"] <- "Cubist"
dtt$Estimator[dtt$Estimator == "tuned_glmnet"] <- "glmnet"
dtt$Estimator[dtt$Estimator == "tuned_local_RF"] <- "localRF"
dtt$Estimator[dtt$Estimator == "tuned_ranger"] <- "ranger"
dtt$Estimator[dtt$Estimator == "untuned_forestry"] <- "untunRF"

dtt_last <- dtt[dtt$sampsize == 4096, ]

dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  coord_cartesian(ylim = c(4, 5)) +
  xlim(0, 4650) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 4201), point.padding = 0, 
                   box.padding = .04, fill = "white",
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)

ggsave(filename = "Exp1a_artificial-LM-Medium/Exp1a.pdf", width = 7, heigh = 4)


dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  coord_cartesian(ylim = c(4, 5)) +
  xlim(0, 5000) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 5000), point.padding = 0, 
                   box.padding = .1, fill = "white", fontface = 'bold',
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)
ggsave(filename = "Exp1a_artificial-LM-Medium/Exp1a_ii.pdf", width = 5, heigh = 4)

# Experiment 1b: ---------------------------------------------------------------

dtt <- readRDS("~/Dropbox/RidgeForestry_paper/figures/000_Simulation_Setup/Exp1b_Bike_Linear/Bike_Linear.rds") %>%
  rename(Estimator = estimator_name) 

dtt$Estimator[dtt$Estimator == "caretRidgeRF"] <- "RidgeRF"
dtt$Estimator[dtt$Estimator == "tuned_cubist"] <- "Cubist"
dtt$Estimator[dtt$Estimator == "tuned_glmnet"] <- "glmnet"
dtt$Estimator[dtt$Estimator == "tuned_local_RF"] <- "localRF"
dtt$Estimator[dtt$Estimator == "tuned_ranger"] <- "ranger"
dtt$Estimator[dtt$Estimator == "untuned_forestry"] <- "untunRF"

dtt_last <- dtt[dtt$sampsize == 4096, ]

dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  coord_cartesian(ylim = c(4, 5)) +
  xlim(0, 4650) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 4201), point.padding = 0, 
                   box.padding = .04, fill = "white",
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)

ggsave(filename = "Exp1b_Bike_Linear/Exp1b.pdf", width = 7, heigh = 4)


dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  coord_cartesian(ylim = c(4, 5)) +
  xlim(0, 5000) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 5000), point.padding = 0, 
                   box.padding = .1, fill = "white", fontface = 'bold',
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)
ggsave(filename = "Exp1b_Bike_Linear/Exp1b_ii.pdf", width = 5, heigh = 4)

# Experiment 2a ----------------------------------------------------------------
dtt <- readRDS("Exp2a_artificial-Step/Simulated_Step.rds") %>%
  rename(Estimator = estimator_name) 

dtt$Estimator[dtt$Estimator == "caretRidgeRF"] <- "RidgeRF"
dtt$Estimator[dtt$Estimator == "tuned_cubist"] <- "Cubist"
dtt$Estimator[dtt$Estimator == "tuned_glmnet"] <- "glmnet"
dtt$Estimator[dtt$Estimator == "tuned_local_RF"] <- "localRF"
dtt$Estimator[dtt$Estimator == "tuned_ranger"] <- "ranger"
dtt$Estimator[dtt$Estimator == "untuned_forestry"] <- "untunRF"

dtt_last <- dtt[dtt$sampsize == 4096, ]


dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  # coord_cartesian(ylim = c(97, 110)) +
  xlim(0, 5000) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 5000), point.padding = 0, 
                   box.padding = .1, fill = "white", fontface = 'bold',
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)

ggsave(filename = "Exp2a_artificial-Step/Exp2a_ii.pdf", width = 5, heigh = 4)


# Experiment 2a ----------------------------------------------------------------
dtt <- readRDS("Exp2b_Bike_Step/Bike_Step.rds") %>%
  rename(Estimator = estimator_name) 

dtt$Estimator[dtt$Estimator == "caretRidgeRF"] <- "RidgeRF"
dtt$Estimator[dtt$Estimator == "tuned_cubist"] <- "Cubist"
dtt$Estimator[dtt$Estimator == "tuned_glmnet"] <- "glmnet"
dtt$Estimator[dtt$Estimator == "tuned_local_RF"] <- "localRF"
dtt$Estimator[dtt$Estimator == "tuned_ranger"] <- "ranger"
dtt$Estimator[dtt$Estimator == "untuned_forestry"] <- "untunRF"

dtt_last <- dtt[dtt$sampsize == 4096, ]


dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  # coord_cartesian(ylim = c(97, 110)) +
  xlim(0, 5000) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 5000), point.padding = 0, 
                   box.padding = .1, fill = "white", fontface = 'bold',
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)

ggsave(filename = "Exp2b_Bike_Step/Exp2b_ii.pdf", width = 5, heigh = 4)

# Experiment 3a ----------------------------------------------------------------
dtt <- readRDS("Exp3a_artificial-semilinear/artificial-semilinear_1.rds") %>%
  rename(Estimator = estimator_name) 

dtt$Estimator[dtt$Estimator == "tuned_RidgeRF"] <- "RidgeRF"
dtt$Estimator[dtt$Estimator == "tuned_cubist"] <- "Cubist"
dtt$Estimator[dtt$Estimator == "tuned_glmnet"] <- "glmnet"
dtt$Estimator[dtt$Estimator == "tuned_local_RF"] <-   "localRF"
dtt$Estimator[dtt$Estimator == "tuned_ranger"] <-     "ranger"
dtt$Estimator[dtt$Estimator == "untuned_forestry"] <- "untunRF"
                                                    

dtt_last <- dtt[dtt$sampsize == 4096, ]


dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  coord_cartesian(ylim = c(97, 110)) +
  xlim(0, 5000) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 5000), point.padding = 0, 
                   box.padding = .1, fill = "white", fontface = 'bold',
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)

ggsave(filename = "Exp3a_artificial-semilinear/Exp3a_ii.pdf", width = 5, heigh = 4)


# Experiment 3b ----------------------------------------------------------------
dtt <- readRDS("Exp3b_Bike_Hybrid/Bike_Hybrid.rds") %>%
  rename(Estimator = estimator_name) 

dtt$Estimator[dtt$Estimator == "caretRidgeRF"] <- "RidgeRF"
dtt$Estimator[dtt$Estimator == "tuned_cubist"] <- "Cubist"
dtt$Estimator[dtt$Estimator == "tuned_glmnet"] <- "glmnet"
dtt$Estimator[dtt$Estimator == "tuned_local_RF"] <- "localRF"
dtt$Estimator[dtt$Estimator == "tuned_ranger"] <- "ranger"
dtt$Estimator[dtt$Estimator == "untuned_forestry"] <- "untunRF"

dtt_last <- dtt[dtt$sampsize == 4096, ]


dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  geom_point() +
  geom_line() +
  theme_bw() +
  theme(legend.position = "none") +
  # coord_cartesian(ylim = c(97, 110)) +
  xlim(0, 5000) +
  geom_label_repel(aes(x = sampsize, y = MSE, color = Estimator, label = Estimator),
                   data = dtt_last, xlim = c(4200, 5000), point.padding = 0, 
                   box.padding = .1, fill = "white", fontface = 'bold',
                   force = 2, max.iter = 1000000, direction = "y") +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)

ggsave(filename = "Exp3b_Bike_Hybrid/Exp3b_ii.pdf", width = 5, heigh = 4)

# 


# empty space holder image: ----------------------------------------------------
dtt %>% 
  ggplot(aes(x = sampsize, y = MSE, color = Estimator, linetype = Estimator)) +
  theme_bw() +
  geom_point(color = "white") +
  theme(legend.position = "none") +
  xlim(0, 5000) +
  ylim(0, 1000) +
  xlab("Sample Size") +
  scale_color_manual(values = color_code) +
  scale_linetype_manual(values = linetype_code)
ggsave(filename = "emptyimage.pdf", width = 5, heigh = 4)





==> figures/001IntroFigure/001_createIntroFigure.R <==
# devtools::install_github("soerenkuenzel/forestry")
setwd("~/Dropbox/RidgeForestry_paper/figures/001_IntroFigure/")
set.seed(534325421)
library(tidyverse)
library(reshape)
library(forestry)
library(gridExtra)
library(grid)
library(ggplot2)
library(lattice)

reg_f <- function(x) {
  return(ifelse(x < pi,
                sin(x),
                -x + pi) + 1.5)
}

# Geberate data ----------------------------------------------------------------
n <- 500
d <- 1
X <- matrix(runif(n * d, min = -7, 7), n, d)
X <- X[X[, 1] < 3.3 | X[, 1] > 5,, drop = FALSE]
y <- reg_f(X[, 1]) +  .3 * rnorm(nrow(X))
plot(X[, 1], y)

n_to_predict <- 5000
X_to_predict <- matrix(runif(n = n_to_predict * d, min = -7, 10), n_to_predict, d)
mu_truth <-  reg_f(X_to_predict[, 1])
plot(X_to_predict[, 1], mu_truth)

# vanilla forest ---------------------------------------------------------------
forest_vanilla <- forestry(
  X,
  y, 
  mtry = 1,
  ntree = 1, 
  nodesizeSpl = 50)

pred_vanilla <- predict(forest_vanilla, feature.new = X_to_predict)


# forestry ---------------------------------------------------------------------
forest_ridge <- forestry(
  X,
  y, 
  mtry = 1,
  ntree = 1,
  nodesizeStrictSpl = 20,
  ridgeRF = TRUE, 
  sample.fraction = 1,
  replace = FALSE,
  overfitPenalty = .01
)

pred_ridge <- predict(forest_ridge, feature.new = X_to_predict)

# Plot data --------------------------------------------------------------------
# v1
p_fitted <- data.frame(
  x = X_to_predict[,1], 
  truth = mu_truth, 
  RF_vanilla = pred_vanilla, 
  RF_ridge = pred_ridge
) %>% melt(id = "x") %>%
  dplyr::rename(predictor = variable, y = value) %>%
  mutate(predictor = as.character(predictor)) %>%
  mutate(predictor = ifelse(predictor == "RF_vanilla", "classical CART",
                     ifelse(predictor == "RF_ridge", "linear CART",predictor))) %>%
  ggplot(aes(x = x, y = y, color = predictor, linetype = predictor, 
             size = predictor)) +
  geom_line() +
  scale_linetype_manual(values = c("truth" = "dotted", 
                                   "linear CART" = "solid", 
                                   "classical CART" = "solid")) +
  scale_size_manual(values = c("truth" = .5, 
                                "linear CART" = .7, 
                                "classical CART" = .7)) + 
  scale_color_manual(values = c("truth" = "black", 
                                "linear CART" = "green", 
                                "classical CART" = "red")) +  
  geom_point(aes(x = X, y = Y), data = data.frame(X = X[,1], Y = y), 
             inherit.aes = FALSE, size = 0.3, alpha = .5) +
  theme_bw()
p_fitted
ggsave(filename = "001_IntroFigure_v1.pdf", plot = p_fitted, width = 6.4, 
       height = 4)


# v2

p_hist <- data.frame(X = X[,1], Y = y) %>%
  ggplot(aes(x = X)) + 
  geom_histogram(bins = 100) + 
  theme_bw()



p_fitted +
  theme(
    axis.title.x = element_blank(),
    axis.text.x = element_blank(),
    axis.ticks.x = element_blank()
  ) +
  theme(legend.justification = c(0, 0),
        legend.position = c(.01, .01))



p_fitted + scale_x_continuous(breaks = seq(-6, 10, length.out = 5) + 2)

p_fittedGP <- ggplotGrob(
  p_fitted +
    theme(
      axis.title.x = element_blank(),
      axis.text.x = element_blank(),
      axis.ticks.x = element_blank()
    ) +
    theme(
      legend.justification = c(0, 0),
      legend.position = c(.01, .01),
      legend.title = element_blank()
    ) +
    scale_x_continuous(breaks = seq(-6, 10, length.out = 5) + 2) +
    coord_cartesian(ylim = c(-3, 3), xlim = c(-6, 9))
)
p_histGP <- ggplotGrob(
  p_hist +
    scale_x_continuous(breaks = seq(-6, 10, length.out = 5) + 2) +
    coord_cartesian(xlim = c(-6, 9)) +
    xlab("x") +
    scale_y_continuous(breaks = c(0, 10)))

maxWidth = grid::unit.pmax(p_fittedGP$widths[2:5], 
                           p_histGP$widths[2:5])
p_fittedGP$widths[2:5] <- as.list(maxWidth)
p_histGP$widths[2:5] <- as.list(maxWidth)



pdf("001_IntroFigure_v2.pdf", width = 6.4, height = 4)

grid.arrange(p_fittedGP, p_histGP, 
             ncol = 1, heights = c(3, 1.4))

dev.off()











==> figures/001_IntroFigure/001_createIntroFigure.R <==
# devtools::install_github("soerenkuenzel/forestry")
setwd("~/Dropbox/RidgeForestry_paper/figures/001_IntroFigure/")
set.seed(534325421)
library(tidyverse)
library(reshape)
library(forestry)
library(gridExtra)
library(grid)
library(ggplot2)
library(lattice)

reg_f <- function(x) {
  return(ifelse(x < pi,
                sin(x),
                -x + pi) + 1.5)
}

# Geberate data ----------------------------------------------------------------
n <- 500
d <- 1
X <- matrix(runif(n * d, min = -7, 7), n, d)
X <- X[X[, 1] < 3.3 | X[, 1] > 5,, drop = FALSE]
y <- reg_f(X[, 1]) +  .3 * rnorm(nrow(X))
plot(X[, 1], y)

n_to_predict <- 5000
X_to_predict <- matrix(runif(n = n_to_predict * d, min = -7, 10), n_to_predict, d)
mu_truth <-  reg_f(X_to_predict[, 1])
plot(X_to_predict[, 1], mu_truth)

# vanilla forest ---------------------------------------------------------------
forest_vanilla <- forestry(
  X,
  y, 
  mtry = 1,
  ntree = 1, 
  nodesizeSpl = 50)

pred_vanilla <- predict(forest_vanilla, feature.new = X_to_predict)


# forestry ---------------------------------------------------------------------
forest_ridge <- forestry(
  X,
  y, 
  mtry = 1,
  ntree = 1,
  nodesizeStrictSpl = 20,
  ridgeRF = TRUE, 
  sample.fraction = 1,
  replace = FALSE,
  overfitPenalty = .01
)

pred_ridge <- predict(forest_ridge, feature.new = X_to_predict)

# Plot data --------------------------------------------------------------------
# v1
p_fitted <- data.frame(
  x = X_to_predict[,1], 
  truth = mu_truth, 
  RF_vanilla = pred_vanilla, 
  RF_ridge = pred_ridge
) %>% melt(id = "x") %>%
  dplyr::rename(predictor = variable, y = value) %>%
  mutate(predictor = as.character(predictor)) %>%
  mutate(predictor = ifelse(predictor == "RF_vanilla", "classical CART",
                     ifelse(predictor == "RF_ridge", "linear CART",predictor))) %>%
  ggplot(aes(x = x, y = y, color = predictor, linetype = predictor, 
             size = predictor)) +
  geom_line() +
  scale_linetype_manual(values = c("truth" = "dotted", 
                                   "linear CART" = "solid", 
                                   "classical CART" = "solid")) +
  scale_size_manual(values = c("truth" = .5, 
                                "linear CART" = .7, 
                                "classical CART" = .7)) + 
  scale_color_manual(values = c("truth" = "black", 
                                "linear CART" = "green", 
                                "classical CART" = "red")) +  
  geom_point(aes(x = X, y = Y), data = data.frame(X = X[,1], Y = y), 
             inherit.aes = FALSE, size = 0.3, alpha = .5) +
  theme_bw()
p_fitted
ggsave(filename = "001_IntroFigure_v1.pdf", plot = p_fitted, width = 6.4, 
       height = 4)


# v2

p_hist <- data.frame(X = X[,1], Y = y) %>%
  ggplot(aes(x = X)) + 
  geom_histogram(bins = 100) + 
  theme_bw()



p_fitted +
  theme(
    axis.title.x = element_blank(),
    axis.text.x = element_blank(),
    axis.ticks.x = element_blank()
  ) +
  theme(legend.justification = c(0, 0),
        legend.position = c(.01, .01))



p_fitted + scale_x_continuous(breaks = seq(-6, 10, length.out = 5) + 2)

p_fittedGP <- ggplotGrob(
  p_fitted +
    theme(
      axis.title.x = element_blank(),
      axis.text.x = element_blank(),
      axis.ticks.x = element_blank()
    ) +
    theme(
      legend.justification = c(0, 0),
      legend.position = c(.01, .01),
      legend.title = element_blank()
    ) +
    scale_x_continuous(breaks = seq(-6, 10, length.out = 5) + 2) +
    coord_cartesian(ylim = c(-3, 3), xlim = c(-6, 9))
)
p_histGP <- ggplotGrob(
  p_hist +
    scale_x_continuous(breaks = seq(-6, 10, length.out = 5) + 2) +
    coord_cartesian(xlim = c(-6, 9)) +
    xlab("x") +
    scale_y_continuous(breaks = c(0, 10)))

maxWidth = grid::unit.pmax(p_fittedGP$widths[2:5], 
                           p_histGP$widths[2:5])
p_fittedGP$widths[2:5] <- as.list(maxWidth)
p_histGP$widths[2:5] <- as.list(maxWidth)



pdf("001_IntroFigure_v2.pdf", width = 6.4, height = 4)

grid.arrange(p_fittedGP, p_histGP, 
             ncol = 1, heights = c(3, 1.4))

dev.off()











==> figures/004_Transphobia/001_createData.R <==
setwd("~/Dropbox/RidgeForestry_paper/figures/00X_Transfobia/")
library(causalToolbox)
library(tidyverse, reshape)

library(dplyr)
library(ggplot2, reshape)


#data specific
library(foreign)
library(pander)
library(plyr)
library(sandwich)
library(lmtest)
library(data.table)
library(ggplot2)
library(reshape2)
library(glmnet)

library(parallel)
cores <- detectCores(all.tests = FALSE, logical = TRUE)

set.seed(5953921)

data <- read.dta('broockman_kalla_replication_data.dta')
# data <- read.dta('../DataExamples/BroockmanKalla/broockman_kalla_replication_data.dta')
# Note: Variables that begin with vf_ come from the voter file.
# Variables that end with _t0 were collected on the baseline survey.

trans.tolerance.dvs.t0 <- c('therm_trans_t0', 'gender_norms_sexchange_t0',
                            'gender_norms_moral_t0', 'gender_norms_abnormal_t0')

trans.tolerance.dvs.t1 <- c('therm_trans_t1', 'gender_norm_sexchange_t1',
                            'gender_norm_moral_t1', 'gender_norm_abnormal_t1',
                            'gender_norm_trans_moral_wrong_t1')

trans.tolerance.dvs.t2 <- c('therm_trans_t2', 'gender_norm_sexchange_t2',
                            'gender_norm_moral_t2', 'gender_norm_abnormal_t2',
                            'gender_norm_trans_moral_wrong_t2',
                            'trans_teacher_t2', 'trans_bathroom_t2')

trans.tolerance.dvs.t3 <- c('therm_trans_t3', 'gender_norm_sexchange_t3',
                            'gender_norm_moral_t3', 'gender_norm_abnormal_t3',
                            'gender_norm_trans_moral_wrong_t3',
                            'trans_teacher_t3', 'trans_bathroom_t3')

trans.tolerance.dvs.t4 <- c('therm_trans_t4', 'gender_norm_sexchange_t4',
                            'gender_norm_moral_t4', 'gender_norm_abnormal_t4',
                            'gender_norm_trans_moral_wrong_t4',
                            'trans_teacher_t4', 'trans_bathroom_t4')

trans.law.dvs.t0 <- c('miami_trans_law_t0', 'miami_trans_law2_t0')
trans.law.dvs.t1 <- c('miami_trans_law_t1', 'miami_trans_law2_t1')
trans.law.dvs.t2 <- c('miami_trans_law_t2', 'miami_trans_law2_t2')
# Note: Beginning with t3, the definition was added.
trans.law.dvs.t3 <- c('miami_trans_law_withdef_t3', 'miami_trans_law2_withdef_t3')
trans.law.dvs.t4 <- c('miami_trans_law_withdef_t4', 'miami_trans_law2_withdef_t4')

#### Secondary Outcome: Gender Non-Conformity Index

gender.nonconformity.t0 <- c('gender_norm_looks_t0', 'gender_norm_rights_t0')
gender.nonconformity.t1 <- c('gender_norm_looks_t1', 'gender_norm_rights_t1')
# Note: Beginning with t2, an additional item was added to the measure.
gender.nonconformity.t2 <- c('gender_norm_looks_t2', 'gender_norm_rights_t2',
                             'gender_norm_dress_t2')
gender.nonconformity.t3 <- c('gender_norm_looks_t3', 'gender_norm_rights_t3',
                             'gender_norm_dress_t3')
gender.nonconformity.t4 <- c('gender_norm_looks_t4', 'gender_norm_rights_t4',
                             'gender_norm_dress_t4')

### Reverse Coded Items

reverse.coded.items <- c('gender_norms_moral_t0', 'gender_norm_moral_t1',
                         'gender_norm_moral_t2', 'gender_norm_moral_t3',
                         'gender_norm_moral_t4', 'gender_norms_abnormal_t0',
                         'gender_norm_abnormal_t1', 'gender_norm_abnormal_t2',
                         'gender_norm_abnormal_t3','gender_norm_abnormal_t4',
                         'gender_norm_trans_moral_wrong_t1',
                         'gender_norm_trans_moral_wrong_t2',
                         'gender_norm_trans_moral_wrong_t3',
                         'gender_norm_trans_moral_wrong_t4',
                         'trans_bathroom_t2', 'trans_bathroom_t3',
                         'trans_bathroom_t4', 'gender_norm_looks_t0',
                         'gender_norm_looks_t1', 'gender_norm_looks_t2',
                         'gender_norm_looks_t3', 'gender_norm_looks_t4',
                         'gender_norm_rights_t0', 'gender_norm_rights_t1',
                         'gender_norm_rights_t2', 'gender_norm_rights_t3',
                         'gender_norm_rights_t4', 'gender_norm_dress_t2',
                         'gender_norm_dress_t3', 'gender_norm_dress_t4')
for(item in reverse.coded.items) data[,item] <- -1 * data[,item]


### Procedue for Combining Outcomes into Indices

#We pre-specified the procedure below to calculate each index. In the interest of transparency we provide the full code.

#Note that we code all indicies such that higher values on the indices indicate more tolerance and success of the intervention.

# Compute factor analysis outcome
compute.factor.dv <- function(dv.names, respondent.booleans, print.loadings = TRUE){
  responders <- data[respondent.booleans,]
  
  # Factor analysis
  factor.obj <- princomp(responders[, dv.names], cor=TRUE)
  if(print.loadings) print(loadings(factor.obj))
  dv <- as.vector(factor.obj$scores[,1])
  
  # More positive values on the factor should indicate more tolerance; reverse otherwise.
  if(cor(dv, responders$miami_trans_law_t0, use="complete.obs") < 0) dv <- -1 * dv
  
  # Put in the order of the main data frame
  dv.in.order <- dv[match(data$id, responders$id)]
  
  # Rescale to mean 0 sd 1 in placebo group; treatment effects can then be interpreted
  # as the effect in standard deviations the treatment would have among an untreated
  # population.
  dv.in.order <- (dv.in.order - mean(dv.in.order[!data$treat_ind], na.rm=TRUE)) /
    sd(dv.in.order[!data$treat_ind], na.rm=TRUE)
  
  return(as.vector(dv.in.order))
}

all.dv.names.t1 <- c('miami_trans_law_t1', 'miami_trans_law2_t1', 'therm_trans_t1',
                     'gender_norm_sexchange_t1', 'gender_norm_moral_t1',
                     'gender_norm_abnormal_t1', 'gender_norm_trans_moral_wrong_t1')

all.dv.names.t2 <- c('miami_trans_law_t2', 'miami_trans_law2_t2', 'therm_trans_t2',
                     'gender_norm_sexchange_t2', 'gender_norm_moral_t2',
                     'gender_norm_abnormal_t2', 'gender_norm_trans_moral_wrong_t2')

all.dv.names.t3 <- c('miami_trans_law_withdef_t3', 'miami_trans_law2_withdef_t3',
                     'therm_trans_t3', 'gender_norm_sexchange_t3', 'gender_norm_moral_t3',
                     'gender_norm_abnormal_t3','gender_norm_trans_moral_wrong_t3')

all.dv.names.t4 <- c('miami_trans_law_withdef_t4', 'miami_trans_law2_withdef_t4',
                     'therm_trans_t4', 'gender_norm_sexchange_t4', 'gender_norm_moral_t4',
                     'gender_norm_abnormal_t4', 'gender_norm_trans_moral_wrong_t4')


trans.tolerance.dvs.t0 <- c('therm_trans_t0', 'gender_norms_sexchange_t0',
                            'gender_norms_moral_t0', 'gender_norms_abnormal_t0')

trans.tolerance.dvs.t1 <- c('therm_trans_t1', 'gender_norm_sexchange_t1',
                            'gender_norm_moral_t1', 'gender_norm_abnormal_t1',
                            'gender_norm_trans_moral_wrong_t1')

trans.tolerance.dvs.t2 <- c('therm_trans_t2', 'gender_norm_sexchange_t2',
                            'gender_norm_moral_t2', 'gender_norm_abnormal_t2',
                            'gender_norm_trans_moral_wrong_t2',
                            'trans_teacher_t2', 'trans_bathroom_t2')

trans.tolerance.dvs.t3 <- c('therm_trans_t3', 'gender_norm_sexchange_t3',
                            'gender_norm_moral_t3', 'gender_norm_abnormal_t3',
                            'gender_norm_trans_moral_wrong_t3',
                            'trans_teacher_t3', 'trans_bathroom_t3')

trans.tolerance.dvs.t4 <- c('therm_trans_t4', 'gender_norm_sexchange_t4',
                            'gender_norm_moral_t4', 'gender_norm_abnormal_t4',
                            'gender_norm_trans_moral_wrong_t4',
                            'trans_teacher_t4', 'trans_bathroom_t4')

trans.law.dvs.t0 <- c('miami_trans_law_t0', 'miami_trans_law2_t0')
trans.law.dvs.t1 <- c('miami_trans_law_t1', 'miami_trans_law2_t1')
trans.law.dvs.t2 <- c('miami_trans_law_t2', 'miami_trans_law2_t2')
# Note: Beginning with t3, the definition was added.
trans.law.dvs.t3 <- c('miami_trans_law_withdef_t3', 'miami_trans_law2_withdef_t3')
trans.law.dvs.t4 <- c('miami_trans_law_withdef_t4', 'miami_trans_law2_withdef_t4')

# In this code section we implement the procedures describe previously.

# First, misc. housekeeping.
# Recode age for small number of observations where it is missing.
data$vf_age[which(is.na(data$vf_age))] <- mean(data$vf_age, na.rm=TRUE)

# Language of interview
data$survey_language_es[is.na(data$survey_language_es)] <-
  data$survey_language_t0[is.na(data$survey_language_es)] == "ES"
data$survey_language_es[is.na(data$survey_language_es)] <- mean(data$survey_language_es, na.rm = TRUE)

# We subset to only those who came to door. contacted = came to door.
full.data <- data
data <- subset(data, contacted == 1)

# Compute the DVs in line with the above procedures.

# Omnibus DV of all primary outcomes.
data$all.dvs.t1 <- compute.factor.dv(all.dv.names.t1, data$respondent_t1==1 & !is.na(data$respondent_t1))
data$all.dvs.t2 <- compute.factor.dv(all.dv.names.t2, data$respondent_t2==1 & !is.na(data$respondent_t2))
data$all.dvs.t3 <- compute.factor.dv(all.dv.names.t3, data$respondent_t3==1 & !is.na(data$respondent_t3))
data$all.dvs.t4 <- compute.factor.dv(all.dv.names.t4, data$respondent_t4==1 & !is.na(data$respondent_t4))

# Trans tolerance DV.
data$trans.tolerance.dv.t0 <- compute.factor.dv(trans.tolerance.dvs.t0, data$respondent_t0==1 & !is.na(data$respondent_t0))
data$trans.tolerance.dv.t1 <- compute.factor.dv(trans.tolerance.dvs.t1, data$respondent_t1==1 & !is.na(data$respondent_t1))
data$trans.tolerance.dv.t2 <- compute.factor.dv(trans.tolerance.dvs.t2, data$respondent_t2==1 & !is.na(data$respondent_t2))
data$trans.tolerance.dv.t3 <- compute.factor.dv(trans.tolerance.dvs.t3, data$respondent_t3==1 & !is.na(data$respondent_t3))
data$trans.tolerance.dv.t4 <- compute.factor.dv(trans.tolerance.dvs.t4, data$respondent_t4==1 & !is.na(data$respondent_t4))

# Law DV.
# Create outcome scale by averaging over the two questions.
data$miami_trans_law_t0_avg <- (data$miami_trans_law_t0 + data$miami_trans_law2_t0)/2
data$miami_trans_law_t1_avg <- (data$miami_trans_law_t1 + data$miami_trans_law2_t1)/2
data$miami_trans_law_t2_avg <- (data$miami_trans_law_t2 + data$miami_trans_law2_t2)/2
# Note: Beginning with t3, the definition was added.
data$miami_trans_law_t3_avg <- (data$miami_trans_law_withdef_t3 +
                                  data$miami_trans_law2_withdef_t3)/2
# Note: Only one question was asked in t3 after the ad was shown, so no averaging is required.
data$miami_trans_law_t4_avg <- (data$miami_trans_law_withdef_t4 +
                                  data$miami_trans_law2_withdef_t4)/2

# Gender Non-Conformity DV
data$gender_nonconformity_t0 <- compute.factor.dv(gender.nonconformity.t0, data$respondent_t0==1 & !is.na(data$respondent_t0))
data$gender_nonconformity_t1 <- compute.factor.dv(gender.nonconformity.t1, data$respondent_t1==1 & !is.na(data$respondent_t1))
data$gender_nonconformity_t2 <- compute.factor.dv(gender.nonconformity.t2, data$respondent_t2==1 & !is.na(data$respondent_t2))
data$gender_nonconformity_t3 <- compute.factor.dv(gender.nonconformity.t3, data$respondent_t3==1 & !is.na(data$respondent_t3))
data$gender_nonconformity_t4 <- compute.factor.dv(gender.nonconformity.t4, data$respondent_t4==1 & !is.na(data$respondent_t4))


## Estimation Procedures

### Contact Rate

# This dummy records whether the intervention was actually delivered vs. was not for any reason.
# Note that we do not use this variable to conduct comparisons only to measure successful contact rates.
data$treatment.delivered <- data$exp_actual_convo == "Trans-Equality" & !is.na(data$canvass_trans_ratingstart)


### Complier Average Causal Effect Estimation


t0.covariate.names <- c('miami_trans_law_t0', 'miami_trans_law2_t0', 'therm_trans_t0',
                        'gender_norms_sexchange_t0', 'gender_norms_moral_t0', 'gender_norms_abnormal_t0',
                        'ssm_t0', 'therm_obama_t0', 'therm_gay_t0','vf_democrat', 'ideology_t0',
                        'religious_t0', 'exposure_gay_t0', 'exposure_trans_t0', 'pid_t0', 'sdo_scale',
                        'gender_norm_daugher_t0', 'gender_norm_looks_t0',
                        'gender_norm_rights_t0', 'therm_afams_t0', 'vf_female', 'vf_hispanic',
                        'vf_black', 'vf_age', 'survey_language_es', 'cluster_level_t0_scale_mean')
x <- data[,c(t0.covariate.names)]
x <- as.matrix(x, dimnames = list(NULL, names(x)))

# Function to compute clustered standard errors, from Mahmood Arai.
cl <- function(fm, cluster){
  M <- length(unique(cluster))
  N <- length(cluster)
  K <- fm$rank
  dfc <- (M/(M-1))*((N-1)/(N-K))
  uj  <- apply(estfun(fm), 2, function(x) tapply(x, cluster, sum))
  vcovCL <- dfc*sandwich(fm, meat=crossprod(uj)/N)
  coeftest(fm, vcovCL)
}

# Function to extract the average treatment effect from OLS with clustered SEs.
est.ate <- function(dv, include.obs = NULL, include.covariates = TRUE){
  if(is.null(include.obs)){
    include.obs <- !is.na(dv)
  }
  include.obs <- which(include.obs & !is.na(dv))
  
  if(include.covariates) lm.obj <- lm(dv[include.obs] ~ data$treat_ind[include.obs] +
                                        x[include.obs,])
  if(!include.covariates) lm.obj <- lm(dv[include.obs] ~ data$treat_ind[include.obs])
  
  # Calculate cluster-robust standard errors.
  result <- cl(lm.obj, data$hh_id[include.obs])[2,]
  
  # Adjust point estimate and standard error for contact rate in subsample.
  itt_d <- lm(treatment.delivered ~ treat_ind, data[include.obs,])$coefficients[2]
  result[1:2] <- result[1:2] / itt_d
  
  # Per pre-analysis plan, rejection region is top 4% and bottom 1% of sampling distribution,
  # so p-values are reported for this region; otherwise, we write "n.s."
  # See Olken (*43*) , page 70, footnote 5.
  # Note that cl() returns two-tailed p-values that must be converted to one-tailed.
  # Note that all DVs were recoded such that higher values indicated more tolerance.
  result[4] <- result[4] / 2 # p-value corresponds to mass under one side of distribution.
  rejection.region <- ((result[4] < .04 & result[1] > 0) | # Significant positive result.
                         (result[4] < .01 & result[1] < 0)) # Significant negative result.
  result <- round(result, 3)
  if(rejection.region) result[4] <- paste0(as.character(result[4]), "*")
  if(!rejection.region) result[4] <- "*n.s.*"
  if(result[4] == "0*") result[4] <- "0.000*" # Indicate precision of 0 p-value.
  names(result)[4] <- "*p*"
  return(result)
}

ate <- est.ate(data$all.dvs.t1)
print(ate)

### Heterogenous Treatment Effects

# Residualized Outcome
t1 <- subset(data, !is.na(trans.tolerance.dv.t1))
x.t1 <- t1[,c(t0.covariate.names)]
x.t1 <- as.matrix(x.t1, dimnames = list(NULL, names(x.t1)))
t1$t1.resid <- summary(lm(t1$trans.tolerance.dv.t1 ~ x.t1))$residuals

# Residualize the dependent variable, then transform it per (*44*).
t1.resid <- summary(lm(data$trans.tolerance.dv.t1 ~ x))$residuals
data$t1.resid[as.numeric(names(t1.resid))] <- t1.resid # Maps residuals back into data.
data$transformed.outcome <- with(data, t1.resid * (treat_ind - .5) / .25)

# Vectors describing rows where the outcome was observed.
include.obs <- !is.na(data$transformed.outcome)
x.subset <- cbind(data$treat_ind[include.obs], x[include.obs,])
transformed.outcome <- data$transformed.outcome[include.obs]

# Lasso.
cvfit.lasso <- cv.glmnet(x.subset, transformed.outcome, alpha = 1)
print(coef(cvfit.lasso, s = "lambda.min"))

Y <- data$trans.tolerance.dv.t1[include.obs]
Tr <- data$treat_ind[include.obs]
X <- as.data.frame(x.subset)

# lm0 <- lm(Y~Tr+X)
# summary(lm0)
# lm1 <- lm(Y~Tr)
# summary(lm1)
# cat("my ate:",lm0$coef[2],"\n")

#check for factors
if(exists("NEVERDEFINED"))
{
  for (ii in 1:ncol(x.subset) )
  {
    print(table(X[ii]))
  }
  stop()
}

set.seed(5953921)
#xl <- X_RF(feat = X, tr = Tr, yobs = Y, nthread = cores)

saveRDS(list(feat = X, tr = Tr, yobs = Y), file = "cleaned_Broockman_Kalla.rds")


==> figures/004_Transphobia/002_estimateCATEandCATECi.R <==
setwd("~/Dropbox/RidgeForestry_paper/figures/00X_Transphobia//")

library(tidyverse)
library(causalToolbox)

set.seed(6318154)
feat <- readRDS("cleaned_Broockman_Kalla.rds")[["feat"]]
tr <- readRDS("cleaned_Broockman_Kalla.rds")[["tr"]]
yobs <- readRDS("cleaned_Broockman_Kalla.rds")[["yobs"]]


# Run S, T and X-RF ------------------------------------------------------------
sl <- S_RF(feat = feat, tr = tr, yobs = yobs)
sl_cate <- EstimateCate(sl, feat)

tl <- T_RF(feat = feat, tr = tr, yobs = yobs)
tl_cate <- EstimateCate(tl, feat)

xl <- X_RF(feat = feat, tr = tr, yobs = yobs)
xl_cate <- EstimateCate(xl, feat)

data.frame(xl_cate, sl_cate, tl_cate) %>%
  reshape2::melt(id = NULL) %>%
  mutate(variable = recode(as.character(variable),
                            "xl_cate" = "X-RF",
                            "sl_cate" = "S-RF",
                            "tl_cate" = "T-RF")) %>%
  ggplot(aes(x = value)) +
  geom_histogram(bins = 50) +
  facet_grid(variable ~ ., scales = "free_y") +
  theme_bw() +
  xlab("estimated CATE")


# Get Bootstrap CI -------------------------------------------------------------
set.seed(41239986)

if (!file.exists(xl_ci_filename <- "xl_ci_hte.Rda")) {
  xl_ci <- CateCI(xl, feat, B = 500)
  save(xl_ci, file = xl_ci_filename)
} else {
  load(xl_ci_filename, verbose = TRUE)
}
head(xl_ci)


bands <- seq(from = min(xl_ci$pred), to = max(xl_ci$pred), length.out = 11)
hist_layout <- data.frame(
  left = bands[-length(bands)],
  right = bands[-1],
  count = NA,
  prop_smaller = NA,
  prop_bigger = NA
)
for (i in 1:nrow(hist_layout)) {
  observations_in_band_i <-
    xl_ci$pred >= hist_layout$left[i] &
    xl_ci$pred < hist_layout$right[i]
  hist_layout$count[i] <- sum(observations_in_band_i)
  hist_layout$prop_smaller[i] <- sum(xl_ci$X95.[observations_in_band_i] < 0) / 
    sum(observations_in_band_i)
  hist_layout$prop_bigger[i] <- sum(xl_ci$X5.[observations_in_band_i] > 0) / 
    sum(observations_in_band_i)
}

hist_layout %>% mutate(Significant = prop_bigger - prop_smaller) %>%
  ggplot() +
  geom_histogram(aes(x = (left + right) / 2, y = count, fill = Significant),
                 stat = "identity") +
  scale_fill_gradient2(low = "red", mid = "grey", high = "blue", 
                       limits = c(-1,1)) +
  ylab("Number of observations") +
  xlab("CATE estimate") +
  xlim(c(-.45,.8)) +
  theme_minimal()




==> figures/004_Transphobia/003_interpretability.R <==
setwd("~/Dropbox/RidgeForestry_paper/figures/00X_Transphobia//")

library(tidyverse)
library(causalToolbox)
library(forestry)

set.seed(6318154)
feat <- readRDS("cleaned_Broockman_Kalla.rds")[["feat"]]
tr <- readRDS("cleaned_Broockman_Kalla.rds")[["tr"]]
yobs <- readRDS("cleaned_Broockman_Kalla.rds")[["yobs"]]


# Run S, T and X-RF ------------------------------------------------------------
xl <- X_RF(feat = feat, tr = tr, yobs = yobs)
xl_cate <- EstimateCate(xl, feat)

rf <- forestry(x = feat, y = xl_cate)
predict(rf, feat)





==> figures/00X_Cars/003_ridgeVisualization.R <==
library(visNetwork)
library(forestry)
library(rpart)
library(shiny)


# Get split points data for Ridge tree and translate ---------------------------
visualizeRidge <- function(forestry_tree) {
  forestry_tree <- make_savable(forestry_tree)
  
  feat_names <- colnames(forestry_tree@processed_dta$processed_x)
  split_feat <- forestry_tree@R_forest[[1]]$var_id
  split_val <- forestry_tree@R_forest[[1]]$split_val
  
  split_feat
  split_val
  num_obs <- ifelse(split_feat < 0, -split_feat, 0)
  
  number_of_nodes <- length(split_val)
  
  get_to_remove <- function(split_feat) {
    zeros <- which(split_feat < 0)
    to_remove <- zeros[2 * (1:(length(zeros) / 2))]
    return(to_remove)
  }
  get_leaves <- function(split_feat) {
    return(split_feat[-get_to_remove(split_feat)] < 0)
  }
  
  
  node_info <- data.frame(
    node_id = 1:number_of_nodes,
    is_leaf = get_leaves(split_feat)
  )
  node_info$parent <- 
    c(NA, node_info$node_id[!node_info$is_leaf][floor(1:number_of_nodes / 2)])
  
  node_info$left_child[!node_info$is_leaf] <- 
    2 * (node_info$node_id - cumsum(node_info$is_leaf))[!node_info$is_leaf]
  node_info$right_child[!node_info$is_leaf] <- 
    2 * (node_info$node_id - cumsum(node_info$is_leaf))[!node_info$is_leaf] + 1
  
  split_feat_no_double <- split_feat[-get_to_remove(split_feat)]
  
  node_info$split_feat[!node_info$is_leaf] <- 
    split_feat_no_double[node_info$node_id[!node_info$is_leaf]]
  node_info$split_val[!node_info$is_leaf] <- 
    split_val[node_info$node_id[!node_info$is_leaf]]
  
  
  node_info$num_splitting <- 0
  node_info$num_averaging <- 0
  
  node_info$num_splitting[node_info$is_leaf] <- 
    -split_feat[get_to_remove(split_feat)]
  node_info$num_averaging[node_info$is_leaf] <- 
    -split_feat_no_double[node_info$is_leaf]
  
  for (i in nrow(node_info):1) {
    if (node_info$num_splitting[i] != 0) {
      node_info$num_splitting[node_info$parent[i]] <- 
        node_info$num_splitting[node_info$parent[i]] + node_info$num_splitting[i]
      
      node_info$num_averaging[node_info$parent[i]] <- 
        node_info$num_averaging[node_info$parent[i]] + node_info$num_averaging[i]
    }
  }
  
  node_info$level <- 1
  for (i in 1:nrow(node_info)) {
    if (!node_info$is_leaf[i]) {
      node_info$level[node_info$left_child[i]] <- node_info$level[i] + 1
      node_info$level[node_info$right_child[i]] <- node_info$level[i] + 1
    }
  }

  #node_info
  
  nodes <- data.frame(id = node_info$node_id, 
                      shape = ifelse(is.na(node_info$split_feat), 
                                     "square", "circle"),
                      label = ifelse(is.na(node_info$split_val), 
                                     paste0(node_info$num_averaging, " Obs"), 
                                     paste0(feat_names[node_info$split_feat])),
                      level = node_info$level)
  
  edges <- data.frame(from = node_info$parent, 
                      to = node_info$node_id,
                      smooth = list(enabled = TRUE, 
                                    type = "cubicBezier", 
                                    roundness = .5))
  edges <- edges[-1,]
  
  edges$label = ifelse(floor(node_info$split_val[edges$from]) == node_info$split_val[edges$from],
                       ifelse(node_info$left_child[edges$from] == edges$to,
                              paste0(" = ", round(node_info$split_val[edges$from], digits = 2)),
                              paste0(" != ", round(node_info$split_val[edges$from], digits = 2))),
                       ifelse(node_info$left_child[edges$from] == edges$to,
                              paste0(" < ", round(node_info$split_val[edges$from], digits = 2)),
                              paste0(" >= ", round(node_info$split_val[edges$from], digits = 2))))
  
  edges$width = node_info$num_averaging[edges$to] / (node_info$num_averaging[1]/ 4)
  
  sc <- node_info$num_averaging[edges$to] / (node_info$num_averaging[1]/ 4)
  
  visNetwork(nodes, edges, width = "100%", height = "1300px", main = "Ridge Tree") %>% 
    visEdges(arrows = "to") %>% 
    visHierarchicalLayout() %>% visExport(type = "pdf", name = "ridge_tree")
}
# ------------------------------------------------------------------------------


==> figures/00X_Cars/004_ridgeInterpretability.R <==
library(forestry)
library(rpart)
library(glmnet)
library(caret)
library(tidyverse)
library(causalToolbox)
library(ggplot2)
library(caret)
library(xtable)
library(readr)


set.seed(6318154)
setwd("/Users/theo/Dropbox/RidgeRF_paper/figures/00X_Cars")
setwd("~/Dropbox/RidgeForestry_paper/figures/00X_Cars/")
#devtools::install_github("soerenkuenzel/forestry", ref = "master")

#source("001_createData.R")
# Import Data ------------------------------------------------------------------
autos <- read_csv("autos.csv")
audi <- autos[autos$brand == "audi",]
audi <- audi[complete.cases(audi),]
audi <- audi[audi$offerType == "Angebot",]
audi <- audi[,-c(2,4)]
nrow(audi)

audi %>% 
  group_by(model) %>%
  summarise(no_rows = length(model))

# Only look at SUVs
audi <- audi[audi$model == "q3" | audi$model == "q5" | audi$model == "q7", ]
audi <- audi[audi$powerPS != 0,]

feat_names <- names(audi)
rm <- c(1,3,5,13, 15, 17, 18)
feat <- as.data.frame(audi[,-rm])
price <- audi$price

# Define Visualization function for Ridge RF -----------------------------------
source("003_ridgeVisualization.R")
# 
# 
# names <- c(1:ncol(feat))
# colnames(feat) <- sapply(names, function(i) paste0("V",i))
# 
feat$seller <- as.factor(feat$seller)
feat$abtest <- as.factor(feat$abtest)
feat$gearbox <- as.factor(feat$gearbox)
feat$model <- as.factor(feat$model)
feat$fuelType <- as.factor(feat$fuelType)
feat$notRepairedDamage <- as.factor(feat$notRepairedDamage)

feat <- na.omit(feat)
# Super shallow Ridge Tree Example that outperforms rpart
set.seed(73)
rpart_tree <- rpart(price ~., 
                    data = cbind(feat, price))



ridge_rf <- forestry(x = as.data.frame(feat),
                     y = price,
                     replace = FALSE,
                     nodesizeStrictSpl = 20,
                     mtry = max(floor(ncol(feat)/1), 1),
                     ntree = 1, 
                     minSplitGain = .047,
                     ridgeRF = TRUE,
                     overfitPenalty = 1.65)

lm <- lm(price ~., data = cbind(as.data.frame(feat[,1:2])), price)


ridge_mse <- mean((predict(ridge_rf, feat) - price) ^ 2)
rpart_mse <- mean((predict(rpart_tree, feat) - price) ^ 2)

print(paste0("Ridge RMSE: ", sqrt(ridge_mse)))
print(paste0("Rpart RMSE: ", sqrt(rpart_mse)))
        

visualizeRidge(forestry_tree = ridge_rf)
visTree(rpart_tree, main = "CART Tree") %>% visExport(type = "pdf", name = "rpart_tree")

# Above is decent example ------------------------------------------------------

ridge_rf <- make_savable(ridge_rf)


# Summary of lm's fit on subsets of data
avg_idx <- ridge_rf@R_forest[[1]]$averagingSampleIndex

idx_1 <- avg_idx[1:235]
idx_2 <- avg_idx[236:512]
idx_3 <- avg_idx[513:541]
idx_4 <- avg_idx[542:573]

leaf_1 <- feat[idx_1,]
leaf_2 <- feat[idx_2,]
leaf_3 <- feat[idx_3,]
leaf_4 <- feat[idx_4,]

fit_1 <- lm(price[1:235] ~., data = leaf_1[,-1])$coefficients
fit_2 <- lm(price[236:512] ~., data = leaf_2[,-1])$coefficients
fit_3 <- lm(price[513:541] ~., data = leaf_3[,-1])$coefficients
fit_4 <- lm(price[542:573] ~., data = leaf_4[,-1])$coefficients

names <- names(fit_1)

names(fit_1) <- NULL
names(fit_2) <- NULL
names(fit_3) <- NULL
names(fit_4) <- NULL

# Create Table for Latex
tab <- data.frame(Features = c("(Intercept)",feat_names, "Observations"),
                    Leaf_1 = c(fit_1, as.integer(nrow(leaf_1))),
                    Leaf_2 = c(fit_2, as.integer(nrow(leaf_2))),
                    Leaf_3 = c(fit_3, as.integer(nrow(leaf_3))),
                    Leaf_4 = c(fit_4, as.integer(nrow(leaf_4))))

t <- xtable(tab)
digits(t) <- 3
print(t)



==> figures/00X_Cars/004b_ridgeInterpretability_soe.R <==

library(forestry)
library(rpart)
library(glmnet)
library(caret)
library(tidyverse)
library(ggplot2)
library(readr)

source("003_ridgeVisualization.R")

set.seed(6318154)

#devtools::install_github("soerenkuenzel/forestry", ref = "master")

#source("001_createData.R")
# Import Data ------------------------------------------------------------------
autos <- read_csv("~/Dropbox/RidgeForestry_paper/figures/00X_Cars/autos.csv")
autos$seller <- as.factor(autos$seller)
autos$abtest <- as.factor(autos$abtest)
autos$gearbox <- as.factor(autos$gearbox)
autos$model <- as.factor(autos$model)
autos$fuelType <- as.factor(autos$fuelType)
autos$notRepairedDamage <- as.factor(autos$notRepairedDamage)

autos %>%
  filter(offerType == "Angebot",
         !is.na(model),
         model != "andere",
         !is.na(vehicleType),
         vehicleType != "andere") %>%
  mutate(postalCode = as.numeric(postalCode),
         Damage = ifelse(is.na(notRepairedDamage),
                         "unknown", notRepairedDamage),
         gearbox = factor(ifelse(is.na(gearbox),
                                 "unknown", as.character(gearbox))),
         fuelType = factor(ifelse(is.na(fuelType),
                                  "unknown", as.character(fuelType)))) %>%
  select(-dateCrawled, -name, -offerType, -dateCreated, -lastSeen,
         -notRepairedDamage, -seller, -nrOfPictures) %>%
  filter(price < 35000, price > 100, powerPS < 500, powerPS > 50,
         Damage != "unknown") ->
  cars

carmodels_tbl <- sort(table(cars$model), decreasing = TRUE)
carmodels <- names(carmodels_tbl[carmodels_tbl > 100])

cars <- cars %>%
  filter(model %in% carmodels) %>%
  mutate(model = factor(model),
         abtest = factor(abtest),
         vehicleType = factor(vehicleType),
         gearbox = factor(gearbox),
         brand = factor(brand),
         Damage = factor(Damage))

apply(cars, 2, function(x) sum(is.na(x)))
summary(cars)


# Try 3 ------------------------------------------------------------------------
summary(cars)

train_bl <- sample(x = c(TRUE, FALSE), size = nrow(cars), replace = TRUE)
cars_train <- cars[train_bl, ]
cars_test <- cars[!train_bl, ]

# performance of a linear model ------------------------------------------------
library(glmnet)
library(onehot)
lin_feat <- c("abtest", "vehicleType", "yearOfRegistration", "gearbox",
              "powerPS", "kilometer", "monthOfRegistration", "fuelType",
              "postalCode", "Damage")
encoder <- onehot(cars_train[,lin_feat], )
cars_train_onehot <- predict(encoder, cars_train[,lin_feat])
head(cars_train_onehot)

mod_cvglm <- cvglmnet <- cv.glmnet(x = cars_train_onehot,
                                   y = cars_train$price)

cars_test_onehot <- predict(encoder, cars_test[,lin_feat])

pred_cvglm <- predict(mod_cvglm, newx = cars_test_onehot) %>% as.numeric

coef(mod_cvglm)
summary(mod_cvglm)
sqrt(mean((pred_cvglm - cars_test$price)^2)) # 3440.697

# performance of a tree --------------------------------------------------------

regTree <- forestry(x = as.data.frame(cars_train %>% select(-price)),
                    y = cars_train$price,
                    replace = FALSE,
                    nodesizeStrictSpl = 100,
                    mtry = 12,
                    ntree = 1)

pred_tree <- predict(regTree,
                     feature.new = cars_test %>% select(-price))

sqrt(mean((pred_tree - cars_test$price)^2)) # 2541.151

plot(regTree)

# performance of ridge tree:

apply(cars, 2, function(x) length(unique(x)))

apply(as.data.frame(cars), 2, mode)

linear_features <-
  which(colnames(cars) %in%
          c("vehicleType", "yearOfRegistration", "gearbox",
            "powerPS", "kilometer", "postalCode", "Damage", "model", "brand")) - 2
ridge_rf <- forestry(x = as.data.frame(cars_train %>% select(-price)),
                     y = cars_train$price,
                     replace = FALSE,
                     sample.fraction = 1,
                     nodesizeStrictSpl = 2000,
                     mtry = 11,
                     ntree = 4,
                     minSplitGain = .05,
                     ridgeRF = TRUE,
                     overfitPenalty = 1.2
                     # linFeats = c(0,5)
                     )

pred_rrf <- predict(ridge_rf,
                     feature.new = cars_test %>% select(-price))
sqrt(mean((pred_cvglm - cars_test$price)^2)) # 3440.697
sqrt(mean((pred_tree - cars_test$price)^2)) # 2541.151
sqrt(mean((pred_rrf - cars_test$price)^2)) # 2707.518
plot(ridge_rf)
plot(ridge_rf, 2)
plot(ridge_rf, 3)
plot(ridge_rf, 4)
plot(ridge_rf, 5)
plot(ridge_rf, 6)
plot(ridge_rf, 7)
plot(ridge_rf, 8)
?forestry

summary(lm(price ~ ., data = cars_train[,c("price", lin_feat)]))

getVI(regTree)


==> figures/00X_oneSplit/grf_ridgeForestry.R <==
# install.packages("https://raw.github.com/grf-labs/grf/master/releases/grf_0.10.2.tar.gz", repos = NULL, type = "source")
# devtools::install_github("soerenkuenzel/forestry")

set.seed(5343254)
library(tidyverse)
library(reshape)

# Geberate data ----------------------------------------------------------------
n <- 500; p <- 10
X <- matrix(rnorm(n*p), n, p)
mu <- ifelse(X[,1] < .1, 3 * X[,1], 0.5 - 2 * X[,1])


# grf --------------------------------------------------------------------------
library(grf)
forest_grf = local_linear_forest(
  X, 
  mu,
  mtry = 10,
  num.trees = 1,
  min.node.size = 100)

pred_grf <- predict(forest_grf, X)$predictions

# forestry ---------------------------------------------------------------------
library(forestry)
forest_forestry <- forestry(
  X,
  mu, 
  mtry = 10,
  ntree = 1,
  nodesizeStrictSpl = 100,
  ridgeRF = TRUE
)

pred_forestry <- predict(forest_forestry, feature.new = X)

# Plot data --------------------------------------------------------------------
data.frame(
  x = X[,1], 
  truth = mu, 
  grf = pred_grf,
  forestry = pred_forestry
) %>% melt(id = "x") %>%
  ggplot(aes(x = x, y = value, color = variable)) + 
  geom_line() +
  scale_color_manual(values = c("truth" = "blue", 
                                "forestry" = "green", 
                                "grf" = "red")) +
  theme_bw()

ggsave("~/Downloads/grf_forestry_comp.pdf", width = 8, height = 8)



==> figures/Interpret_try2/datasets/GOTV/gotv_S_plot_fkt.R <==
# plot function ----------------------------------------------------------------

plot2 <- function(x, tree.id = 1, print.meta_dta = FALSE,
                          beta.char.len = 30, ...) {
  if (x@ntree < tree.id | 1 > tree.id) {
    stop("tree.id is too large or too small.")
  }
  
  forestry_tree <- make_savable(x)
  
  feat_names <- colnames(forestry_tree@processed_dta$processed_x)
  split_feat <- forestry_tree@R_forest[[tree.id]]$var_id
  split_val <- forestry_tree@R_forest[[tree.id]]$split_val
  
  # get info for the first node ------------------------------------------------
  root_is_leaf <- split_feat[1] < 0
  node_info <- data.frame(
    node_id = 1,
    is_leaf = root_is_leaf,
    parent = NA,
    left_child = ifelse(root_is_leaf, NA, 2),
    right_child = NA,
    split_feat = ifelse(root_is_leaf, NA, split_feat[1]),
    split_val = ifelse(root_is_leaf, NA, split_val[1]),
    num_splitting = ifelse(root_is_leaf, -split_feat[2], 0),
    num_averaging = ifelse(root_is_leaf, -split_feat[1], 0),
    level = 1)
  if (root_is_leaf) {
    split_feat <- split_feat[-(1:2)]
    split_val <- split_val[-1]
  } else {
    split_feat <- split_feat[-1]
    split_val <- split_val[-1]
  }
  
  # loop through split feat to get all the information -------------------------
  while (length(split_feat) != 0) {
    if (!node_info$is_leaf[nrow(node_info)]) {
      # previous node is not leaf => left child of previous node
      parent <- nrow(node_info)
      node_info$left_child[parent] <- nrow(node_info) + 1
    } else {
      # previous node is leaf => right child of last unfilled right
      parent <-
        max(node_info$node_id[!node_info$is_leaf &
                                is.na(node_info$right_child)])
      node_info$right_child[parent] <- nrow(node_info) + 1
    }
    if (split_feat[1] > 0) {
      # it is not a leaf
      node_info <- rbind(
        node_info,
        data.frame(
          node_id = nrow(node_info) + 1,
          is_leaf = FALSE,
          parent = parent,
          left_child = nrow(node_info) + 2,
          right_child = NA,
          split_feat = split_feat[1],
          split_val = split_val[1],
          num_splitting = 0,
          num_averaging = 0,
          level = node_info$level[parent] + 1
        )
      )
      split_feat <- split_feat[-1]
      split_val <- split_val[-1]
    } else {
      #split_feat[1] < 0
      node_info <- rbind(
        node_info,
        data.frame(
          node_id = nrow(node_info) + 1,
          is_leaf = TRUE,
          parent = parent,
          left_child = NA,
          right_child = NA,
          split_feat = NA,
          split_val = NA,
          num_splitting = -split_feat[2],
          num_averaging = -split_feat[1],
          level = node_info$level[parent] + 1
        )
      )
      split_feat <- split_feat[-(1:2)]
      split_val <- split_val[-1]
    }
  }
  
  for (i in nrow(node_info):1) {
    if (node_info$num_splitting[i] != 0) {
      node_info$num_splitting[node_info$parent[i]] <-
        node_info$num_splitting[node_info$parent[i]] + node_info$num_splitting[i]
      
      node_info$num_averaging[node_info$parent[i]] <-
        node_info$num_averaging[node_info$parent[i]] + node_info$num_averaging[i]
    }
  }
  
  
  # Save more information about the splits -------------------------------------
  feat_names <- colnames(forestry_tree@processed_dta$processed_x)
  node_info$feat_nm <- NA
  node_info$is_cat_feat <- NA
  node_info$cat_split_value <- NA
  if (sum(!is.na(node_info$split_feat)) != 0) {
    node_info$feat_nm <- feat_names[node_info$split_feat]
    cat_feats <- names(forestry_tree@processed_dta$categoricalFeatureCols_cpp)
    node_info$is_cat_feat <- node_info$feat_nm %in% cat_feats
    node_info$cat_split_value <- as.character(node_info$split_val)
    
    cat_feat_map <- forestry_tree@categoricalFeatureMapping
    if (length(cat_feat_map) > 0) {
      for (i in 1:length(cat_feat_map)) {
        # i = 1
        nodes_with_this_split <-
          node_info$split_feat == cat_feat_map[[i]]$categoricalFeatureCol &
          (!is.na(node_info$split_feat))
        
        node_info$cat_split_value[nodes_with_this_split] <-
          as.character(cat_feat_map[[i]]$uniqueFeatureValues[
            node_info$split_val[nodes_with_this_split]])
      }
    }
  }
  
  
  # get the observation ids per leaf -------------------------------------------
  ave_idx <- forestry_tree@R_forest[[tree.id]]$leafAveidx
  
  leaf_idx <- list()
  for (leaf_id in node_info$node_id[node_info$is_leaf]) {
    # leaf_id <- 4
    
    these_idces <- 1:(node_info$num_averaging[node_info$node_id == leaf_id])
    
    leaf_idx[[leaf_id]] <- ave_idx[these_idces]
    ave_idx <- ave_idx[-these_idces]
  }
  
  # Prepare data for VisNetwork ------------------------------------------------
  
  nodes <- data.frame(
    id = node_info$node_id,
    shape = ifelse(node_info$is_leaf,
                   "box", "circle"),
    label = ifelse(
      node_info$is_leaf,
      paste0(node_info$num_averaging, " Obs"),
      paste0(feat_names[node_info$split_feat])
    ),
    level = node_info$level
  )
  
  edges <- data.frame(
    from = node_info$parent,
    to = node_info$node_id,
    smooth = list(
      enabled = TRUE,
      type = "cubicBezier",
      roundness = .5
    )
  )
  edges <- edges[-1, ]
  
  
  edges$label =
    ifelse(
      floor(node_info$split_val[edges$from]) == node_info$split_val[edges$from],
      ifelse(
        node_info$left_child[edges$from] == edges$to,
        paste0(" = ", node_info$cat_split_value[edges$from]),
        paste0(" != ", node_info$cat_split_value[edges$from])
      ),
      ifelse(
        node_info$left_child[edges$from] == edges$to,
        paste0(" < ", round(node_info$split_val[edges$from], digits = 2)),
        paste0(" >= ", round(node_info$split_val[edges$from], digits = 2))
      )
    )
  
  edges$width = node_info$num_averaging[edges$to] /
    (node_info$num_averaging[1] / 4)
  
  # collect data for leaves ----------------------------------------------------
  nodes$label <- as.character(nodes$label)
  nodes$title <- as.character(nodes$label)
  
  
  dta_x <- forestry_tree@processed_dta$processed_x
  dta_y <- forestry_tree@processed_dta$y
  
  if (forestry_tree@ridgeRF) {
    # ridge forest
    for (leaf_id in node_info$node_id[node_info$is_leaf]) {
      # leaf_id = 1
      ###
      this_ds <- dta_x[leaf_idx[[leaf_id]],
                       forestry_tree@linFeats + 1, drop = FALSE]
      encoder <- onehot::onehot(this_ds)
      remat <- predict(encoder, this_ds)
      ###
      dta_y_leaf <- dta_y[leaf_idx[[leaf_id]]]
      if (length(unique(dta_y_leaf)) == 1) {
        plm_pred <- c(dta_y_leaf[1], rep(0, ncol(remat)))
        r_squared = 1
      } else {
        
        remat.is.of.dim.one <- FALSE
        if(ncol(remat) == 1) {
          remat.is.of.dim.one <- TRUE
          remat <- as.matrix(data.frame(dummy = 1, remat))
        }
        plm <- glmnet::glmnet(x = remat,
                              y = dta_y_leaf,
                              lambda = forestry_tree@overfitPenalty,
                              alpha	= 0)
        
        plm_pred <- predict(plm, type = "coef")
        if(remat.is.of.dim.one){
          remat <- remat[,-1, drop = FALSE]
          plm_pred <- plm_pred[-2,]
        }
        r_squared = plm$dev.ratio
      }
      
      plm_pred_names <- c("interc", colnames(remat))
      
      return_char <- character()
      
      for (i in 1:length(plm_pred)) {
        return_char <- paste0(return_char,
                              substr(plm_pred_names[i], 1, beta.char.len), " ",
                              round(plm_pred[i], 2), "<br>")
      }
      nodes$title[leaf_id] <- paste0(nodes$label[leaf_id],
                                     "<br> R2 = ",
                                     r_squared,
                                     "<br>========<br>",
                                     return_char)
      nodes$label[leaf_id] <- paste0(nodes$label[leaf_id],
                                     "\n R2 = ",
                                     round(r_squared, 3),
                                     "\n=======\nm = ",
                                     round(mean(dta_y[leaf_idx[[leaf_id]]]), 5))
    }
  } else {
    # not ridge forest
    for (leaf_id in node_info$node_id[node_info$is_leaf]) {
      nodes$label[leaf_id] <- paste0(nodes$label[leaf_id], "\n=======\nm = ",
                                     round(mean(dta_y[leaf_idx[[leaf_id]]]), 5))
    }
  }
  
  # defines a colors -----------------------------------------------------------
  split_vals <- node_info$split_feat
  split_vals <- ifelse(is.na(split_vals), 0, split_vals)
  split_vals <- factor(split_vals)
  color_code <- grDevices::terrain.colors(n = length(feat_names) + 1,
                                          alpha = .7)
  names(color_code) <- as.character(0:(length(feat_names)))
  nodes$color <- color_code[split_vals]
  
  # Plot the actual node -------------------------------------------------------
  (p1 <-
     visNetwork(
       nodes,
       edges,
       width = "100%",
       height = "800px",
       main = paste("Tree", tree.id)
     ) %>%
     visEdges(arrows = "to") %>%
     visHierarchicalLayout() %>% visExport(type = "pdf", name = "ridge_tree"))
  
  if (print.meta_dta) print(node_info)
  return(p1)
}

# Application ------------------------------------------------------------------




==> figures/Interpret_try2/datasets/GOTV/gotv_example.R <==
devtools::install_github("soerenkuenzel/causalToolbox")
devtools::install_github("soerenkuenzel/forestry", ref = "splitting-features")
library(causalToolbox)
library(forestry)
# load("datasets/GOTV/GerberGreenLarimer_r1b.RData", verbose = TRUE)
# load("datasets/GOTV/Green_et_al_polanalysis_2009_BW5.RData", verbose = TRUE)
# dim(social)
# head(social)
# summary(social)

dim(gotv)
head(gotv)
# train_u <- 1:100000
train_u <- 1:nrow(gotv)

feat <- gotv[train_u, -(8:9)]
# feat$age2 <- feat$age^2
feat$CVH <- apply(feat[, c("g2000", "g2002", "p2000", "p2002", "p2004")], 1, sum)
feat$CGVH <- apply(feat[, c("g2000", "g2002")], 1, sum)
feat$CPVH <- apply(feat[, c("p2000", "p2002", "p2004")], 1, sum)
feat$agegroup <- as.factor(ifelse(feat$age > 65, "retired", "not retired"))

# feat[,7:8] <- scale(feat[,7:8])

w <- gotv[train_u, 8]
y <- gotv[train_u, 9]

mu0 <- forestry(x = feat[w == 0, ], 
                y = y[w == 0])

D1 <- y[w == 1] - predict(mu0, feature.new = feat[w == 1,])

rft <- forestry(x = feat[w == 1, ],
                y = D1, 
                mtry = ncol(feat),
                # replace = FALSE,
                sample.fraction = 1,
                nodesizeStrictSpl = 3000,
                ntree = 8,
                minSplitGain = .0001,
                ridgeRF = TRUE,
                overfitPenalty = 0.0001,
                linFeats = 9:10,
                middleSplit = TRUE,
                verbose = TRUE)
plot(rft, tree.id = 1)
plot(rft, tree.id = 2)
plot(rft, tree.id = 3)
plot(rft, tree.id = 4)
plot(rft, tree.id = 5)
plot(rft, tree.id = 6)
plot(rft, tree.id = 7)
plot(rft, tree.id = 8)

# Predict only voting propensity -----------------------------------------------
train <- sample(c(TRUE, FALSE), replace = TRUE, nrow(feat))
test <- !train

rft <- forestry(x = feat[train, 1:7],
                y = y[train], 
                mtry = 1,
                # replace = FALSE,
                sample.fraction = 1,
                nodesizeStrictSpl = 3000,
                ntree = 8,
                minSplitGain = .00001,
                ridgeRF = TRUE,
                overfitPenalty = 0.0001,
                linFeats = 2:6,
                middleSplit = TRUE,
                verbose = FALSE, 
                splitFeats = 7)
plot(rft, tree.id = 1)
plot(rft, tree.id = 2)
plot(rft, tree.id = 3)
plot(rft, tree.id = 4)
plot(rft, tree.id = 5)
plot(rft, tree.id = 6)
plot(rft, tree.id = 7)
plot(rft, tree.id = 8)


# Run first X-learner and use the tree to interpret the results ----------------
train_u <- 1:10000
train_t <- 10001:50000

feat <- gotv[, -(8:9)]
feat$age2 <- feat$age^2
feat$CVH <- apply(feat[, c("g2000", "g2002", "p2000", "p2002", "p2004")], 1, sum)
feat$CGVH <- apply(feat[, c("g2000", "g2002")], 1, sum)
feat$CPVH <- apply(feat[, c("p2000", "p2002", "p2004")], 1, sum)
feat[,7:8] <- scale(feat[,7:8])

w <- gotv[, 8]
y <- gotv[, 9]

xRF <- X_RF(feat = feat[train_u, ],
            tr = w[train_u], 
            yobs = y[train_u])

cates <- EstimateCate(xRF, feature_new = feat[train_t, ])

rfts <- forestry(x = feat[train_t, ],
                 y = cates,
                 replace = FALSE,
                 sample.fraction = 1,
                 nodesizeStrictSpl = 1000,
                 ntree = 5,
                 minSplitGain = .02,
                 ridgeRF = TRUE,
                 overfitPenalty = 0.001,
                 linFeats = 2:3,
                 middleSplit = TRUE, 
                 maxDepth = 3)

plot(rfts)
plot(rfts, tree.id = 2)
plot(rfts, tree.id = 3)
plot(rfts, tree.id = 4)
plot(rfts, tree.id = 5)



==> figures/Interpret_try2/datasets/GOTV/gotv_interpret.R <==
# devtools::install_github("soerenkuenzel/causalToolbox")
# devtools::install_github("soerenkuenzel/forestry", ref = "splitting-features")
devtools::load_all("~/Dropbox/forestry/")
library(forestry)
library(visNetwork)
library(tidyverse)

load("GerberGreenLarimer_r1b.RData", verbose = TRUE)
social <- tbl_df(social)[,-1] %>% 
  mutate(
    treatment = as.character(treatment)
  ) %>% 
  filter(treatment %in% c(" Control", " Neighbors")) %>%
  mutate(
    treatment = ifelse(treatment == " Control", 0, 1)
  )

mean(social$b.voted[social$treatment == 1]) - 
  mean(social$b.voted[social$treatment == 0])

(y = social$b.voted)
(w = social$treatment)

(feat <- social[ , c(1, 3:4, 6:8, 18)])
feat$p2004 <- factor(gsub("Y", "y", gsub("N", "n", feat$p2004)))
# feat$age2 <- feat$age^2
feat$CVH <- apply(feat[, c("g2000", "g2002", "p2000", "p2002", "p2004")] == "yes", 1, sum)
feat$CGVH <- apply(feat[, c("g2000", "g2002")] == "yes", 1, sum)
feat$CPVH <- apply(feat[, c("p2000", "p2002", "p2004")] == "yes", 1, sum)
feat$agegroup <- as.factor(ifelse(feat$age > 65, "retired", "not retired"))



# define custom plot fnkt ------------------------------------------------------
custom_plot <- function(pdta) {
  node_info <- pdta[[1]]
  nodes <- pdta[[2]]
  edges <- pdta[[3]]
  coefs <- pdta[[4]]
  tree.id <- pdta[[5]] 
  
  min_TE <- min(do.call("rbind", coefs)[,2]) * 100
  max_TE <- max(do.call("rbind", coefs)[,2]) * 100
  min_TE <- 3
  max_TE <- 11.5
  color_code <- data.frame(value = seq(min_TE, max_TE, length.out = 100))
  color_code$color <- as.character(colorRampPalette(c("red", "yellow", "cornflowerblue"))(100))
  
  for (i in which(node_info$is_leaf)) {
    # i = which(node_info$is_leaf)[1]
    coefs_this <- coefs[[as.character(i)]]
    ni <- node_info[i,]
    
    add0_1 <- add0_2 <- ""
    if(round(coefs_this[1] * 100, 1) - round(coefs_this[1] * 100, 0) == 0){
      add0_1 <- ".0"
    } 
    if(round(coefs_this[2] * 100, 1) - round(coefs_this[2] * 100, 0) == 0){
      add0_2 <- ".0"
    } 
    spacing_1 <- ifelse(round(coefs_this[1] * 100, 1) < 10, "  ", "")
    spacing_2 <- ifelse(round(coefs_this[2] * 100, 1) < 10, "  ", "")
    nodes$label[i] <- paste0("nObs = ", ni$num_averaging,
                             "\n===========\n",
                             "BL = ", spacing_1, round(coefs_this[1] * 100,1), add0_1, "%\n",
                             "TE = ", spacing_2, round(coefs_this[2] * 100, 1), add0_2, "%"
    )
    nodes$color[i]  <- as.character(color_code$color[
      which.min((color_code$value - round(coefs_this[2] * 100, 1))^2)])
  }
  
  (p1 <-
      visNetwork(
        nodes,
        edges,
        width = "100%",
        height = "800px",
        main = paste("Tree", tree.id)
      ) %>%
      visEdges(arrows = "to") %>%
      visHierarchicalLayout() %>% visExport(type = "png", name = "ridge_tree"))
  
}

# Tree 2: Slearner and we look at W: -------------------------------------------
rft <- forestry(x = data.frame(w, feat),
                y = y, 
                mtry = ncol(feat),
                sample.fraction = 1,
                nodesizeStrictSpl = 10000,
                ntree = 8,
                minSplitGain = .0001,
                ridgeRF = TRUE,
                overfitPenalty = 0.0000000000001,
                linFeats = 1,
                middleSplit = TRUE,
                verbose = TRUE,
                splitratio = .5)

custom_plot(plot(rft, tree.id = 1, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 2, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 3, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 4, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 5, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 6, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 7, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 8, return.plot.dta = TRUE))


# 3. Create 6 nice looking trees with the same message
# 4. Write that it is important to create many trees + honesty 

==> figures/Interpret_try2/datasets/GOTV/gotv_interpret_allTM.R <==
# devtools::install_github("soerenkuenzel/causalToolbox")
# devtools::install_github("soerenkuenzel/forestry", ref = "splitting-features")
devtools::load_all("~/Dropbox/forestry/")
# library(forestry)
library(visNetwork)
library(tidyverse)

load("GerberGreenLarimer_r1b.RData", verbose = TRUE)
social <- tbl_df(social)[,-1] %>% 
  dplyr::mutate(
    WC = ifelse(treatment == " Civic Duty", 1, 0),
    WH = ifelse(treatment == " Hawthorne", 1, 0),
    WS = ifelse(treatment == " Self", 1, 0),
    WN = ifelse(treatment == " Neighbors", 1, 0),
    y = b.voted
  ) %>% 
  select(y, WC, WH, WS, WN, g2000, g2002, p2000, p2002, p2004, age)

social$p2004 <- factor(gsub("Y", "y", gsub("N", "n", social$p2004)))
social$CVH <- apply(social[, c("g2000", "g2002", "p2000", "p2002", "p2004")] == "yes", 1, sum)
social$CGVH <- apply(social[, c("g2000", "g2002")] == "yes", 1, sum)
social$CPVH <- apply(social[, c("p2000", "p2002", "p2004")] == "yes", 1, sum)

summary(social)

# define custom plot fnkt ------------------------------------------------------
custom_plot <- function(pdta) {
  node_info <- pdta[[1]]
  nodes <- pdta[[2]]
  edges <- pdta[[3]]
  coefs <- pdta[[4]]
  tree.id <- pdta[[5]] 
  
  # min_TE <- min(do.call("rbind", coefs)[,2]) * 100
  # max_TE <- max(do.call("rbind", coefs)[,2]) * 100
  min_TE <- 3
  max_TE <- 11.5
  color_code <- data.frame(value = seq(min_TE, max_TE, length.out = 100))
  color_code$color <- as.character(colorRampPalette(c("red", "yellow", "green"))(100))
  
  for (i in which(node_info$is_leaf)) {
    # i = which(node_info$is_leaf)[1]
    coefs_this <- coefs[[as.character(i)]]
    ni <- node_info[i,]
    

    convert_num <- function(x) {
      x_rnd <- round(x * 100, 1)
      add_space_pre <- ifelse(x_rnd < 10, "  ", "")
      add_0 <- ifelse(x_rnd == round(x * 100, 0), ".0", "")
      return(paste0(add_space_pre,
                    as.character(round(x * 100, 1)),
                    add_0))
    }
    nodes$label[i] <- paste0("nObs = ", ni$num_averaging,
                             "\n===========\n",
                             "untr BL = ", convert_num(coefs_this[1]), "%\n",
                             "TE(CD) = ", convert_num(coefs_this[2]), "%\n",
                             "TE(HT) = ", convert_num(coefs_this[3]), "%\n",
                             "TE(SE) = ", convert_num(coefs_this[4]), "%\n",
                             "TE(NE) = ", convert_num(coefs_this[5]), "%"
    )
    nodes$color[i]  <- as.character(color_code$color[
      which.min((color_code$value - round(coefs_this[5] * 100, 1))^2)])
  }
  
  (p1 <-
      visNetwork(
        nodes,
        edges,
        width = "60%",
        height = "500px",
        main = paste("Tree", tree.id)
      ) %>%
      visEdges(arrows = "to") %>%
      visHierarchicalLayout() %>% visExport(type = "png", name = "ridge_tree"))
  
}

# Tree 2: Slearner and we look at W: -------------------------------------------
rft <- forestry(x = as.data.frame(social %>% select(-y)),
                y = social$y, 
                mtry = ncol(social) - 1,
                sample.fraction = 1,
                nodesizeStrictSpl = 5000,
                ntree = 8,
                minSplitGain = .005,
                ridgeRF = TRUE,
                overfitPenalty = 0.00000001,
                # linFeats = 1:4,
                middleSplit = TRUE,
                verbose = TRUE,
                splitratio = .5)

# pdta <- plot(rft, tree.id = 1, return.plot.dta = TRUE)
custom_plot(plot.forestry(x = rft, tree.id = 1, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 2, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 3, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 4, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 5, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 6, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 7, return.plot.dta = TRUE))
custom_plot(plot(rft, tree.id = 8, return.plot.dta = TRUE))


# 3. Create 6 nice looking trees with the same message
# 4. Write that it is important to create many trees + honesty 

==> figures/SimpleVComparison/13-generateComparativeExample.R <==
# A Simple example illustrating the flexibility of Linear Random Forests
setwd("~/Dropbox/ridgeEvaluationCode")
set.seed(4335)
library(forestry)
library(grf)
library(ggplot2)
library(dplyr)
library(reshape)


n <- 100
x <- runif(n,0,2 )
noise_less_y <- ifelse(x > 1, -2*x+ 4, 2*x )
y <- noise_less_y + rnorm(n, sd = .3) 
df <- data.frame(x,y)

# Locally linear data set ------------------------------------------------------
#plot <- ggplot(data = df, aes(x = x, y = y)) + geom_point(shape = 1) + theme_classic()


# Standard CART tree -----------------------------------------------------------
rf <- forestry(x = x, 
               y = y,
               nodesizeStrictSpl = 5,
               ntree = 1)

rf_out <- predict(rf, x)
rf_df <- data.frame(x, rf_out)
#ggplot(data = rf_df, aes(x = x, y = rf_out)) + geom_point(shape = 1) + theme_classic()


# Linear CART tree -------------------------------------------------------------
lrf <- forestry(x = x, 
                y = y,
                minSplitGain = .1,
                nodesizeStrictSpl = 5,
                ntree = 1,
                linear = TRUE,
                overfitPenalty = .01)

lrf_out <- predict(lrf, x, aggregation = "coefs")
lrf_df <- data.frame(x, lrf_out$predictions)
#ggplot(data = lrf_df, aes(x = x, y = lrf_out.predictions)) + geom_point(shape = 1) + theme_classic()


# Local Linear Forest tree -----------------------------------------------------
llf <- ll_regression_forest(X = as.matrix(x), 
                            Y = y, 
                            num.trees = 1,
                            enable.ll.split = TRUE)

llf_out <- predict(llf, as.data.frame(x))$predictions
llf_df <- data.frame(x, llf_out)
#ggplot(data = llf_df, aes(x = x, y = llf_out)) + geom_point(shape = 1, color = "red") + geom_line() + theme_classic()

# Retrieve Split points and coefficients ---------------------------------------
plot <- data.frame(
  x = x, 
  Truth = noise_less_y, 
  CART = rf_out,
  LocalLinearForest = llf_out, 
  RidgeRF = lrf_out$predictions
) %>% melt(id = "x") %>%
  dplyr::rename(Estimator = variable, Truth = value) %>%
  mutate(Estimator = as.character(Estimator)) %>%
  ggplot(aes(x = x, y = Truth, color = Estimator, linetype = Estimator, 
             size = Estimator)) +
  geom_line() +
  scale_linetype_manual(values = c("Truth" = "dotted", 
                                   "LocalLinearForest" = "solid", 
                                   "CART" = "solid",
                                    "RidgeRF" = "solid")) +
  scale_size_manual(values = c("Truth" = .5, 
                               "LocalLinearForest" = .7, 
                               "CART" = .7,
                               "RidgeRF" = .7)) + 
  scale_color_manual(values = c("Truth" = "black", 
                                "LocalLinearForest" = "green", 
                                "CART" = "red",
                                "RidgeRF" = "blue")) +  
  geom_point(aes(x = x, y = y), data = data.frame(x = x, y = y), 
             inherit.aes = FALSE, size = 0.5, alpha = .8)
plot + theme_classic() +
  scale_x_continuous(breaks = seq(0, 2, length.out = 5) + 1) +
  coord_cartesian(ylim = c(-1, 3), xlim = c(0, 2.1)) + ggtitle(label = "CART and Linear Aggregation Comparison")

# We can compare the complexity of the trees -----------------------------------
plot(rf, tree.id = 1)
plot(lrf, tree.id = 1)


# A second example with added smoothness + differential in local noise levels due to axial noise
n <- 300
x <- runif(n,0,6)
noise_less_y <- ifelse(x > 2, 
                       -sin(.8*(x-1)) + sin(1), 
                       ifelse(x > 1, 
                              -2*x+ 4, 
                              2*x ))
plot(x, noise_less_y)
y <- noise_less_y + rnorm(n, sd = .15) 
plot(x, y)
df <- data.frame(x,y)

# Standard CART tree -----------------------------------------------------------
rf <- forestry(x = x, 
               y = y,
               nodesizeStrictSpl = 5,
               ntree = 1)

rf_out <- predict(rf, x)
rf_df <- data.frame(x, rf_out)

# Linear CART tree -------------------------------------------------------------
lrf <- forestry(x = x, 
                y = y,
                minSplitGain = .1,
                nodesizeStrictSpl = 10,
                ntree = 1,
                linear = TRUE,
                overfitPenalty = .01)

lrf_out <- predict(lrf, x, aggregation = "coefs")
lrf_df <- data.frame(x, lrf_out$predictions)

# Local Linear Forest tree -----------------------------------------------------
llf <- ll_regression_forest(X = as.matrix(x), 
                            Y = y, 
                            num.trees = 1,
                            enable.ll.split = TRUE)

llf_out <- predict(llf, as.data.frame(x))$predictions
llf_df <- data.frame(x, llf_out)

# Retrieve Split points and coefficients ---------------------------------------
plot <- data.frame(
  x = x, 
  Truth = noise_less_y, 
  CART = rf_out,
  LocalLinearForest = llf_out, 
  RidgeRF = lrf_out$predictions
) %>% melt(id = "x") %>%
  dplyr::rename(Estimator = variable, Truth = value) %>%
  mutate(Estimator = as.character(Estimator)) %>%
  ggplot(aes(x = x, y = Truth, color = Estimator, linetype = Estimator, 
             size = Estimator)) +
  geom_line() +
  scale_linetype_manual(values = c("Truth" = "dotted", 
                                   "LocalLinearForest" = "solid", 
                                   "CART" = "solid",
                                   "RidgeRF" = "solid")) +
  scale_size_manual(values = c("Truth" = .5, 
                               "LocalLinearForest" = .7, 
                               "CART" = .7,
                               "RidgeRF" = .7)) + 
  scale_color_manual(values = c("Truth" = "black", 
                                "LocalLinearForest" = "green", 
                                "CART" = "red",
                                "RidgeRF" = "blue")) +  
  geom_point(aes(x = x, y = y), data = data.frame(x = x, y = y), 
             inherit.aes = FALSE, size = 0.5, alpha = .8)
plot + theme_classic() +
  scale_x_continuous(breaks = seq(0, 6, length.out = 5) + 1) +
  coord_cartesian(ylim = c(-1, 3), xlim = c(0, 6.1)) + ggtitle(label = "CART and Linear Aggregation Comparison #2")

# We can compare the complexity of the trees -----------------------------------
plot(rf, tree.id = 1)
plot(lrf, tree.id = 1)


# Simple V example ----------------------------------------------------------------
set.seed(4335)
n <- 500
p <- 10
X <- matrix(rnorm(n*p), n, p)
Y <- ifelse(X[,1] > 0, 3 * X[,1],  - 3 * X[,1])


# GRF Local Linear Forest ------------------------------------------------------
grf_linear_forest <- ll_regression_forest(
  X, 
  Y,
  mtry = 10,
  num.trees = 1,
  enable.ll.split = TRUE,
  ci.group.size = 1,
  min.node.size = 100)

pred_grf <- predict(grf_linear_forest, X)$predictions

# Forestry Linear Random Forest ---------------------------------------------------------
forestry_linear_rf <- forestry(
  X,
  Y, 
  mtry = 10,
  ntree = 1,
  nodesizeStrictSpl = 100,
  linear = TRUE
)

pred_forestry <- predict(forestry_linear_rf, X)

# Plot data --------------------------------------------------------------------
data.frame(
  x = X[,1], 
  Signal = Y, 
  GRF = pred_grf,
  Linear_forestry = pred_forestry
)  %>% melt(id = "x") %>% rename(c(x = "x", variable = "Estimator", value = "y")) %>%
  ggplot(aes(x = x, y = y, color = Estimator)) + 
  geom_line() +
  scale_color_manual(values = c("Signal" = "blue", 
                                "Linear_forestry" = "green", 
                                "GRF" = "red")) +
  theme_bw()

ggsave("~/Downloads/lrf_grf_comparison.pdf", width = 9, height = 5)





==> figures/interpretabilitySimulated/simulated_experiments.R <==
setwd("~/Dropbox/RidgeForestry_paper/figures/interpretabilitySimulated/")
library(forestry)
library(tidyverse)
### Example 2: Three distinct linear trends based on a categorical variable ----
n <- 100
x <- runif(n = n)
z <- runif(n = n)
y <- ifelse(x < 0.33, (3 * x),
            ifelse(x > 0.67, 2 * x - 1.5, 2 - 3 * x)) + .1 * rnorm(n = n)

x_categorical = ifelse(x < 0.33, "a",
                       ifelse(x < 0.67, "b", "c"))
x_data = data.frame(x, z)
plot(x,y)

ridge_rf <- forestry(
  x = x_data,
  y = y,
  replace = FALSE,
  nodesizeStrictSpl = 10,
  ntree = 1,
  minSplitGain = .02,
  ridgeRF = TRUE,
  overfitPenalty = 0.1,
  linFeats = 1:2)
yhat <- predict(ridge_rf, feature.new = x_data)
plot(x, yhat)
plot(ridge_rf)


# Simpsons Paradox -------------------------------------------------------------
# set.seed(1316612311)
set.seed(131661231 + i)
dta_true_coefs <- dta <- data.frame()
xmn <- 0; b <- 0
for (country in paste0("Country", 1:5)) {
  print(country)
  
  n <- sample.int(50, 1) + 50
  xmn <- xmn + 1
  x <- .5 * rnorm(n) + xmn
  b <- b + runif(n = 1, min = -4, max = 4)
  a <- 4  * runif(1, min = -1, max =  1)
  print(paste("a = ", -a, "b = ", b))
  dta <- rbind(dta, 
               data.frame(country = country, 
                          x = x, 
                          y = b - a * x + rnorm(n)))
  dta_true_coefs <- rbind(dta_true_coefs, 
                          data.frame(
                            intercept = rep(b, n), 
                            x_coef = rep(-a, n)))
}
plot(dta$x, dta$y)
dta$z <- rnorm(nrow(dta))
rfts <- forestry(x = dta[, c(2,1,4)],
                 y = dta[, 3],
                 # replace = FALSE,
                 mtry = 1,
                 # sample.fraction = 1,
                 nodesizeStrictSpl = 40,
                 ntree = 1,
                 minSplitGain = .000001,
                 ridgeRF = TRUE,
                 overfitPenalty = 0.0001,
                 linFeats = 1:2,
                 middleSplit = TRUE, 
                 splitFeats = 2)
dtas <- cbind(dta,
             pdcts = predict(rfts, feature.new = dta[, c(2,1,4)]))
dtas %>% 
  ggplot(aes(x = x, color = country)) +
  geom_point(aes(y = y)) + 
  geom_line(aes(y = pdcts)) + 
  theme_bw() +
  theme(legend.title = element_blank())

i <- i + 1
plot(rfts)
plot(rfts, tree.id = 1)
ggsave(file = "simulated_experiments1.pdf", width = 8, height = 5)



# Plot reg coeffs --------------------------------------------------------------
rfts <- forestry(x = dta[, -3],
                 y = dta[, 3],
                 # replace = FALSE,
                 mtry = 3,
                 # sample.fraction = 1,
                 nodesizeStrictSpl = 40,
                 ntree = 500,
                 minSplitGain = .000001,
                 ridgeRF = TRUE,
                 overfitPenalty = 0.0001,
                 # linFeats = 1:3,
                 middleSplit = TRUE)
pred_coefs <- predict(rfts, feature.new = dta[, -3], aggregation = "coefs")




dtas <- cbind(dta,
              pdcts = predict(rfts, feature.new = dta[, -3]))
dtas %>% 
  ggplot(aes(x = x, color = country)) +
  geom_point(aes(y = y)) + 
  geom_line(aes(y = pdcts)) + 
  theme_bw() +
  theme(legend.title = element_blank())




==> figures/interpretabilitySimulated/simulated_experiments_b.R <==
setwd("~/Dropbox/RidgeForestry_paper/figures/interpretabilitySimulated/")

devtools::install_github("soerenkuenzel/forestry", ref = "coefficientAggregation")

library(forestry)
library(tidyverse)
set.seed(1316612321)
dta_true_coefs <- dta <- data.frame()
xmn <- 0; b <- 0
for (country in paste0("Country", 1:5)) {
  print(country)
  
  n <- sample.int(50, 1) + 50
  xmn <- xmn + 1
  x <- .5 * rnorm(n) + xmn
  b <- b + runif(n = 1, min = -4, max = 4)
  a <- 4  * runif(1, min = -1, max =  1)
  print(paste("a = ", -a, "b = ", b))
  dta <- rbind(dta, 
               data.frame(
                 x = x, 
                 z = rnorm(n),
                 country = country,
                 y = b - a * x + rnorm(n)))
  dta_true_coefs <- rbind(dta_true_coefs, 
                          data.frame(
                            intercept = rep(b, n), 
                            x_coef = rep(-a, n)))
}
library(onehot)
countries <- dta$country
dta_enc <- onehot(dta) 
dta <- predict(dta_enc, dta)
dta <- as.data.frame(dta)
plot(dta$x, dta$y)
head(dta)
colnames(dta) <- gsub("=", "", colnames(dta))
rfts <- forestry(x = dta %>% select(-y),
                 y = dta$y,
                 mtry = 7,
                 replace = TRUE, 
                 sample.fraction = .5,
                 nodesizeStrictSpl = 20,
                 ntree = 5000,
                 # minSplitGain = .000001,
                 ridgeRF = TRUE,
                 overfitPenalty = 0.000001,
                 linFeats = 1,
                 middleSplit = TRUE)
dtas <- cbind(dta,
              pdcts = predict(rfts, feature.new = dta %>% select(-y)))
dtas %>% 
  ggplot(aes(x = x, color = countries)) +
  geom_point(aes(y = y)) + 
  geom_line(aes(y = pdcts)) + 
  theme_bw() +
  theme(legend.title = element_blank())

ggsave(file = "simulated_experiments_rf_fit.pdf", width = 8, height = 5)


pd <- predict(rfts, feature.new = dta %>% select(-y), aggregation = "coefs")

data.frame(pd$coef, countries) %>%
  ggplot(aes(x = x, y = Intercept, color = countries)) +
  geom_jitter(width = .1, height = .1) +
  theme_bw()

ggsave(file = "simulated_experiments_rf_regcoefs.pdf", width = 8, height = 5)


devtools::install_github("soerenkuenzel/forestry", ref = "coefficientAggregation")


rfts <- forestry(x = dta %>% select(-y),
                 y = dta$y,
                 mtry = 7,
                 replace = TRUE, 
                 sample.fraction = .5,
                 nodesizeStrictSpl = 20,
                 ntree = 5000,
                 # minSplitGain = .000001,
                 ridgeRF = TRUE,
                 overfitPenalty = 0.000001,
                 linFeats = 1,
                 middleSplit = TRUE, 
                 splitFeat = 3)
dtas <- cbind(dta,
              pdcts = predict(rfts, feature.new = dta %>% select(-y)))
dtas %>% 
  ggplot(aes(x = x, color = countries)) +
  geom_point(aes(y = y)) + 
  geom_line(aes(y = pdcts)) + 
  theme_bw() +
  theme(legend.title = element_blank())

